How to reduce the search space of Entity Resolution: with Blocking or Nearest Neighbor search?

Entity Resolution suffers from quadratic time complexity. To increase its time efficiency, three kinds of filtering techniques are typically used for restricting its search space: (i) blocking workflows, which group together entity profiles with identical or similar signatures, (ii) string similarity join algorithms, which quickly detect entities more similar than a threshold, and (iii) nearest-neighbor methods, which convert every entity profile into a vector and quickly detect the closest entities according to the specified distance function. Numerous methods have been proposed for each type, but the literature lacks a comparative analysis of their relative performance. As we show in this work, this is a non-trivial task, due to the significant impact of configuration parameters on the performance of each filtering technique. We perform the first systematic experimental study that investigates the relative performance of the main methods per type over 10 real-world datasets. For each method, we consider a plethora of parameter configurations, optimizing it with respect to recall and precision. For each dataset, we consider both schema-agnostic and schema-based settings. The experimental results provide novel insights into the effectiveness and time efficiency of the considered techniques, demonstrating the superiority of blocking workflows and string similarity joins.

==> figures/diagrams.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "datasets = ['D1', 'D2', 'D3', 'D4', 'D5', 'D6', 'D7', 'D8', 'D9', 'D10']\n",
    "fields_to_plot = ['TB','SN','QB','EQB','SA','ESA']\n",
    "hatches = ['--', '///', '\\\\\\\\\\\\', 'ooo', 'xxx', '...', 'OOO', '|||', '+++', '+o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_pc(top_feat):        \n",
    "    fig, ax = plt.subplots(1, len(fields_to_plot))\n",
    "\n",
    "    fig.subplots_adjust(left=None, bottom=None, right=None, top=None, wspace=0.25, hspace=None)\n",
    "    fig.set_size_inches(40,6)\n",
    "    x = np.arange(1)\n",
    "\n",
    "    for j in range(0, len(fields_to_plot)):\n",
    "        val = top_feat[fields_to_plot[j]].values\n",
    "        s = 0\n",
    "        for i in range(0, len(val)):\n",
    "            ax[j].bar(x+s, val[i], width=0.08, color='#FFFFFF', alpha=1, align='center', edgecolor=\"black\", hatch=hatches[i])\n",
    "            s += 0.1\n",
    "\n",
    "#         ax[j].set_title(fields_to_plot[j].upper(), fontsize=30)\n",
    "        ax[j].set_xticks(np.arange(0, 1, 0.1))\n",
    "        ax[j].set_xticklabels(datasets, rotation=90)\n",
    "        ax[j].yaxis.grid(True)\n",
    "        ax[j].set_axisbelow(True)\n",
    "        \n",
    "        ax[j].set_ylim([0.5,1])\n",
    "        ax[j].set_yticks(np.arange(0.5,1.01,0.05))\n",
    "        \n",
    "        ax[j].tick_params(labelsize=17)\n",
    "\n",
    "    ax[0].set_ylabel(\"(i) PC\", fontsize=30)\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_comp(top_feat): \n",
    "    fig, ax = plt.subplots(1, len(fields_to_plot))\n",
    "\n",
    "    fig.subplots_adjust(left=None, bottom=None, right=None, top=None, wspace=0.25, hspace=None)\n",
    "    fig.set_size_inches(40,6)\n",
    "    x = np.arange(1)\n",
    "\n",
    "    for j in range(0, len(fields_to_plot)):\n",
    "        val = top_feat[fields_to_plot[j]].values\n",
    "        s = 0\n",
    "        for i in range(0, len(val)):\n",
    "            ax[j].bar(x+s, val[i], width=0.08, color='#FFFFFF', alpha=1, align='center', edgecolor=\"black\", hatch=hatches[i])\n",
    "            s += 0.1\n",
    "\n",
    "        ax[j].set_xticks(np.arange(0, 1, 0.1))\n",
    "        ax[j].set_xticklabels(datasets, rotation=90)\n",
    "        ax[j].yaxis.grid(True)\n",
    "        ax[j].set_axisbelow(True)\n",
    "        \n",
    "        ax[j].set_yscale('log')\n",
    "        ax[j].set_yticks([pow(10, 2*i) for i in range(5)])\n",
    "        \n",
    "        ax[j].tick_params(labelsize=17)\n",
    "\n",
    "    ax[0].set_ylabel(\"(ii) ||B||\", fontsize=30)\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_rt(top_feat):    \n",
    "    fig, ax = plt.subplots(1, len(fields_to_plot))\n",
    "\n",
    "    fig.subplots_adjust(left=None, bottom=None, right=None, top=None, wspace=0.25, hspace=None)\n",
    "    fig.set_size_inches(40,6)\n",
    "    x = np.arange(1)\n",
    "\n",
    "    for j in range(0, len(fields_to_plot)):\n",
    "        val = top_feat[fields_to_plot[j]].values\n",
    "        s = 0\n",
    "        for i in range(0, len(val)):\n",
    "            ax[j].bar(x+s, val[i], width=0.08, color='#FFFFFF', alpha=1, align='center', edgecolor=\"black\", hatch=hatches[i])\n",
    "            s += 0.1\n",
    "\n",
    "        ax[j].set_xticks(np.arange(0, 1, 0.1))\n",
    "        ax[j].set_xticklabels(datasets, rotation=90)\n",
    "        ax[j].yaxis.grid(True)\n",
    "        ax[j].set_axisbelow(True)\n",
    "        ax[j].set_xlabel(\"(\"+chr(ord('a')+j)+\") \" + fields_to_plot[j].upper(), fontsize=30)\n",
    "        \n",
    "        ax[j].set_yscale('log')\n",
    "        ax[j].set_yticks([ pow(10,i) for i in range(6) ])\n",
    "        \n",
    "        ax[j].tick_params(labelsize=17)\n",
    "\n",
    "    ax[0].set_ylabel(\"(iii) RT (msec)\", fontsize=30)\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>TB</th>\n",
       "      <th>SN</th>\n",
       "      <th>QB</th>\n",
       "      <th>EQB</th>\n",
       "      <th>SA</th>\n",
       "      <th>ESA</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.0000</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>0.9213</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.9981</td>\n",
       "      <td>0.9089</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>0.9991</td>\n",
       "      <td>0.9024</td>\n",
       "      <td>0.9024</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.0000</td>\n",
       "      <td>0.9049</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>0.9004</td>\n",
       "      <td>0.9049</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.0000</td>\n",
       "      <td>0.9096</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>0.9231</td>\n",
       "      <td>0.9155</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.9985</td>\n",
       "      <td>0.9121</td>\n",
       "      <td>0.9990</td>\n",
       "      <td>0.9985</td>\n",
       "      <td>0.9004</td>\n",
       "      <td>0.9035</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>0.9991</td>\n",
       "      <td>0.9160</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>0.9991</td>\n",
       "      <td>0.9058</td>\n",
       "      <td>0.9011</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>0.9982</td>\n",
       "      <td>0.9032</td>\n",
       "      <td>0.9982</td>\n",
       "      <td>0.9982</td>\n",
       "      <td>0.9032</td>\n",
       "      <td>0.9014</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>1.0000</td>\n",
       "      <td>0.9308</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>0.9004</td>\n",
       "      <td>0.9004</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>0.9996</td>\n",
       "      <td>0.9172</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>0.9996</td>\n",
       "      <td>0.9012</td>\n",
       "      <td>0.9008</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>0.9824</td>\n",
       "      <td>0.9060</td>\n",
       "      <td>0.9828</td>\n",
       "      <td>0.9825</td>\n",
       "      <td>0.9003</td>\n",
       "      <td>0.9008</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       TB      SN      QB     EQB      SA     ESA\n",
       "0  1.0000  1.0000  1.0000  1.0000  1.0000  0.9213\n",
       "1  0.9981  0.9089  1.0000  0.9991  0.9024  0.9024\n",
       "2  1.0000  0.9049  1.0000  1.0000  0.9004  0.9049\n",
       "3  1.0000  0.9096  1.0000  1.0000  0.9231  0.9155\n",
       "4  0.9985  0.9121  0.9990  0.9985  0.9004  0.9035\n",
       "5  0.9991  0.9160  1.0000  0.9991  0.9058  0.9011\n",
       "6  0.9982  0.9032  0.9982  0.9982  0.9032  0.9014\n",
       "7  1.0000  0.9308  1.0000  1.0000  0.9004  0.9004\n",
       "8  0.9996  0.9172  1.0000  0.9996  0.9012  0.9008\n",
       "9  0.9824  0.9060  0.9828  0.9825  0.9003  0.9008"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df1 = pd.read_csv('C:/Users/Georgios/Downloads/saPC.csv', sep='|')\n",
    "df1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2880x432 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_pc(df1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>TB</th>\n",
       "      <th>SN</th>\n",
       "      <th>QB</th>\n",
       "      <th>EQB</th>\n",
       "      <th>SA</th>\n",
       "      <th>ESA</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>764784</td>\n",
       "      <td>6767</td>\n",
       "      <td>764784</td>\n",
       "      <td>764784</td>\n",
       "      <td>175</td>\n",
       "      <td>288</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>509109</td>\n",
       "      <td>45957</td>\n",
       "      <td>525862</td>\n",
       "      <td>513091</td>\n",
       "      <td>11706</td>\n",
       "      <td>4087</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>3398006</td>\n",
       "      <td>480396</td>\n",
       "      <td>3434789</td>\n",
       "      <td>3405701</td>\n",
       "      <td>160282</td>\n",
       "      <td>186900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>4251908</td>\n",
       "      <td>40424</td>\n",
       "      <td>4436383</td>\n",
       "      <td>4336329</td>\n",
       "      <td>10160</td>\n",
       "      <td>10837</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>12320299</td>\n",
       "      <td>115256</td>\n",
       "      <td>12746710</td>\n",
       "      <td>12331088</td>\n",
       "      <td>17346</td>\n",
       "      <td>20312</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>3834286</td>\n",
       "      <td>153385</td>\n",
       "      <td>5540643</td>\n",
       "      <td>5477757</td>\n",
       "      <td>25235</td>\n",
       "      <td>27290</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>5932613</td>\n",
       "      <td>248360</td>\n",
       "      <td>6478393</td>\n",
       "      <td>5965431</td>\n",
       "      <td>45706</td>\n",
       "      <td>50987</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>45670724</td>\n",
       "      <td>230003</td>\n",
       "      <td>45768808</td>\n",
       "      <td>45691072</td>\n",
       "      <td>16991</td>\n",
       "      <td>11718</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>73643520</td>\n",
       "      <td>499150</td>\n",
       "      <td>78089544</td>\n",
       "      <td>74730248</td>\n",
       "      <td>84634</td>\n",
       "      <td>100328</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>201797888</td>\n",
       "      <td>8499995</td>\n",
       "      <td>217411760</td>\n",
       "      <td>208962416</td>\n",
       "      <td>2148076</td>\n",
       "      <td>2471385</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          TB       SN         QB        EQB       SA      ESA\n",
       "0     764784     6767     764784     764784      175      288\n",
       "1     509109    45957     525862     513091    11706     4087\n",
       "2    3398006   480396    3434789    3405701   160282   186900\n",
       "3    4251908    40424    4436383    4336329    10160    10837\n",
       "4   12320299   115256   12746710   12331088    17346    20312\n",
       "5    3834286   153385    5540643    5477757    25235    27290\n",
       "6    5932613   248360    6478393    5965431    45706    50987\n",
       "7   45670724   230003   45768808   45691072    16991    11718\n",
       "8   73643520   499150   78089544   74730248    84634   100328\n",
       "9  201797888  8499995  217411760  208962416  2148076  2471385"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df2 = pd.read_csv('C:/Users/Georgios/Downloads/saB.csv', sep='|')\n",
    "df2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2880x432 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_comp(df2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>TB</th>\n",
       "      <th>SN</th>\n",
       "      <th>QB</th>\n",
       "      <th>EQB</th>\n",
       "      <th>SA</th>\n",
       "      <th>ESA</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>96</td>\n",
       "      <td>62</td>\n",
       "      <td>171</td>\n",
       "      <td>281</td>\n",
       "      <td>71</td>\n",
       "      <td>138</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>94</td>\n",
       "      <td>102</td>\n",
       "      <td>147</td>\n",
       "      <td>284</td>\n",
       "      <td>192</td>\n",
       "      <td>293</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>484</td>\n",
       "      <td>668</td>\n",
       "      <td>684</td>\n",
       "      <td>1482</td>\n",
       "      <td>584</td>\n",
       "      <td>798</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>256</td>\n",
       "      <td>140</td>\n",
       "      <td>445</td>\n",
       "      <td>617</td>\n",
       "      <td>171</td>\n",
       "      <td>267</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>669</td>\n",
       "      <td>237</td>\n",
       "      <td>819</td>\n",
       "      <td>961</td>\n",
       "      <td>222</td>\n",
       "      <td>301</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>355</td>\n",
       "      <td>312</td>\n",
       "      <td>557</td>\n",
       "      <td>740</td>\n",
       "      <td>267</td>\n",
       "      <td>312</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>729</td>\n",
       "      <td>483</td>\n",
       "      <td>852</td>\n",
       "      <td>1085</td>\n",
       "      <td>342</td>\n",
       "      <td>466</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2953</td>\n",
       "      <td>722</td>\n",
       "      <td>3213</td>\n",
       "      <td>3358</td>\n",
       "      <td>750</td>\n",
       "      <td>1070</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>4824</td>\n",
       "      <td>1760</td>\n",
       "      <td>6578</td>\n",
       "      <td>10028</td>\n",
       "      <td>2092</td>\n",
       "      <td>4636</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>15104</td>\n",
       "      <td>9183</td>\n",
       "      <td>18031</td>\n",
       "      <td>21236</td>\n",
       "      <td>4608</td>\n",
       "      <td>6529</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      TB    SN     QB    EQB    SA   ESA\n",
       "0     96    62    171    281    71   138\n",
       "1     94   102    147    284   192   293\n",
       "2    484   668    684   1482   584   798\n",
       "3    256   140    445    617   171   267\n",
       "4    669   237    819    961   222   301\n",
       "5    355   312    557    740   267   312\n",
       "6    729   483    852   1085   342   466\n",
       "7   2953   722   3213   3358   750  1070\n",
       "8   4824  1760   6578  10028  2092  4636\n",
       "9  15104  9183  18031  21236  4608  6529"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df3 = pd.read_csv('C:/Users/Georgios/Downloads/saRT.csv', sep='|')\n",
    "df3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2880x432 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_rt(df3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>TB</th>\n",
       "      <th>SN</th>\n",
       "      <th>QB</th>\n",
       "      <th>EQB</th>\n",
       "      <th>SA</th>\n",
       "      <th>ESA</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.0000</td>\n",
       "      <td>0.9213</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>0.9101</td>\n",
       "      <td>0.9101</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.9954</td>\n",
       "      <td>0.9257</td>\n",
       "      <td>0.9991</td>\n",
       "      <td>0.9981</td>\n",
       "      <td>0.9006</td>\n",
       "      <td>0.9006</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.9982</td>\n",
       "      <td>0.9149</td>\n",
       "      <td>0.9982</td>\n",
       "      <td>0.9982</td>\n",
       "      <td>0.9076</td>\n",
       "      <td>0.9004</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.0000</td>\n",
       "      <td>0.9312</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>0.9083</td>\n",
       "      <td>0.9020</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.4842</td>\n",
       "      <td>0.4858</td>\n",
       "      <td>0.4858</td>\n",
       "      <td>0.4853</td>\n",
       "      <td>0.4853</td>\n",
       "      <td>0.4853</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>0.5299</td>\n",
       "      <td>0.5308</td>\n",
       "      <td>0.5308</td>\n",
       "      <td>0.5308</td>\n",
       "      <td>0.5280</td>\n",
       "      <td>0.5280</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>0.6932</td>\n",
       "      <td>0.6959</td>\n",
       "      <td>0.6959</td>\n",
       "      <td>0.6941</td>\n",
       "      <td>0.6795</td>\n",
       "      <td>0.6813</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>0.9977</td>\n",
       "      <td>0.9004</td>\n",
       "      <td>0.9977</td>\n",
       "      <td>0.9977</td>\n",
       "      <td>0.9004</td>\n",
       "      <td>0.9015</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>0.9970</td>\n",
       "      <td>0.9042</td>\n",
       "      <td>0.9996</td>\n",
       "      <td>0.9974</td>\n",
       "      <td>0.8787</td>\n",
       "      <td>0.8648</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>0.5762</td>\n",
       "      <td>0.5823</td>\n",
       "      <td>0.6122</td>\n",
       "      <td>0.5804</td>\n",
       "      <td>0.5678</td>\n",
       "      <td>0.5708</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       TB      SN      QB     EQB      SA     ESA\n",
       "0  1.0000  0.9213  1.0000  1.0000  0.9101  0.9101\n",
       "1  0.9954  0.9257  0.9991  0.9981  0.9006  0.9006\n",
       "2  0.9982  0.9149  0.9982  0.9982  0.9076  0.9004\n",
       "3  1.0000  0.9312  1.0000  1.0000  0.9083  0.9020\n",
       "4  0.4842  0.4858  0.4858  0.4853  0.4853  0.4853\n",
       "5  0.5299  0.5308  0.5308  0.5308  0.5280  0.5280\n",
       "6  0.6932  0.6959  0.6959  0.6941  0.6795  0.6813\n",
       "7  0.9977  0.9004  0.9977  0.9977  0.9004  0.9015\n",
       "8  0.9970  0.9042  0.9996  0.9974  0.8787  0.8648\n",
       "9  0.5762  0.5823  0.6122  0.5804  0.5678  0.5708"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df1 = pd.read_csv('C:/Users/Georgios/Downloads/sbBBpc.csv', sep='|')\n",
    "df1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2880x432 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_pc(df1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>TB</th>\n",
       "      <th>SN</th>\n",
       "      <th>QB</th>\n",
       "      <th>EQB</th>\n",
       "      <th>SA</th>\n",
       "      <th>ESA</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>6337</td>\n",
       "      <td>573</td>\n",
       "      <td>6347</td>\n",
       "      <td>6340</td>\n",
       "      <td>154</td>\n",
       "      <td>159</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>178790</td>\n",
       "      <td>28870</td>\n",
       "      <td>183066</td>\n",
       "      <td>179628</td>\n",
       "      <td>12057</td>\n",
       "      <td>3894</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>465328</td>\n",
       "      <td>61674</td>\n",
       "      <td>489719</td>\n",
       "      <td>470576</td>\n",
       "      <td>14511</td>\n",
       "      <td>15295</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2023024</td>\n",
       "      <td>73354</td>\n",
       "      <td>2282258</td>\n",
       "      <td>2164276</td>\n",
       "      <td>17846</td>\n",
       "      <td>21702</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>36511</td>\n",
       "      <td>485861</td>\n",
       "      <td>5977596</td>\n",
       "      <td>72755</td>\n",
       "      <td>45380</td>\n",
       "      <td>119233</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>96024</td>\n",
       "      <td>291769</td>\n",
       "      <td>10368975</td>\n",
       "      <td>158781</td>\n",
       "      <td>155393</td>\n",
       "      <td>388232</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>340720</td>\n",
       "      <td>528917</td>\n",
       "      <td>2398549</td>\n",
       "      <td>375954</td>\n",
       "      <td>82979</td>\n",
       "      <td>219478</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>9294121</td>\n",
       "      <td>580916</td>\n",
       "      <td>9600960</td>\n",
       "      <td>9370832</td>\n",
       "      <td>161645</td>\n",
       "      <td>171896</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>47144608</td>\n",
       "      <td>852583</td>\n",
       "      <td>51391792</td>\n",
       "      <td>48355272</td>\n",
       "      <td>190596</td>\n",
       "      <td>212635</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>29185588</td>\n",
       "      <td>5530439</td>\n",
       "      <td>186572000</td>\n",
       "      <td>33637176</td>\n",
       "      <td>398912</td>\n",
       "      <td>515280</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         TB       SN         QB       EQB      SA     ESA\n",
       "0      6337      573       6347      6340     154     159\n",
       "1    178790    28870     183066    179628   12057    3894\n",
       "2    465328    61674     489719    470576   14511   15295\n",
       "3   2023024    73354    2282258   2164276   17846   21702\n",
       "4     36511   485861    5977596     72755   45380  119233\n",
       "5     96024   291769   10368975    158781  155393  388232\n",
       "6    340720   528917    2398549    375954   82979  219478\n",
       "7   9294121   580916    9600960   9370832  161645  171896\n",
       "8  47144608   852583   51391792  48355272  190596  212635\n",
       "9  29185588  5530439  186572000  33637176  398912  515280"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df2 = pd.read_csv('C:/Users/Georgios/Downloads/sbBBcomp.csv', sep='|')\n",
    "df2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2880x432 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_comp(df2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>TB</th>\n",
       "      <th>SN</th>\n",
       "      <th>QB</th>\n",
       "      <th>EQB</th>\n",
       "      <th>SA</th>\n",
       "      <th>ESA</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>31</td>\n",
       "      <td>31</td>\n",
       "      <td>31</td>\n",
       "      <td>36</td>\n",
       "      <td>32</td>\n",
       "      <td>29</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>38</td>\n",
       "      <td>52</td>\n",
       "      <td>54</td>\n",
       "      <td>113</td>\n",
       "      <td>54</td>\n",
       "      <td>122</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>75</td>\n",
       "      <td>94</td>\n",
       "      <td>104</td>\n",
       "      <td>171</td>\n",
       "      <td>81</td>\n",
       "      <td>123</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>183</td>\n",
       "      <td>102</td>\n",
       "      <td>242</td>\n",
       "      <td>323</td>\n",
       "      <td>100</td>\n",
       "      <td>133</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>28</td>\n",
       "      <td>369</td>\n",
       "      <td>346</td>\n",
       "      <td>469</td>\n",
       "      <td>57</td>\n",
       "      <td>151</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>37</td>\n",
       "      <td>203</td>\n",
       "      <td>648</td>\n",
       "      <td>504</td>\n",
       "      <td>86</td>\n",
       "      <td>208</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>42</td>\n",
       "      <td>538</td>\n",
       "      <td>189</td>\n",
       "      <td>357</td>\n",
       "      <td>57</td>\n",
       "      <td>127</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>736</td>\n",
       "      <td>835</td>\n",
       "      <td>837</td>\n",
       "      <td>1262</td>\n",
       "      <td>358</td>\n",
       "      <td>556</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>3084</td>\n",
       "      <td>1998</td>\n",
       "      <td>3538</td>\n",
       "      <td>6498</td>\n",
       "      <td>986</td>\n",
       "      <td>2857</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2242</td>\n",
       "      <td>6124</td>\n",
       "      <td>11513</td>\n",
       "      <td>6834</td>\n",
       "      <td>290</td>\n",
       "      <td>733</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     TB    SN     QB   EQB   SA   ESA\n",
       "0    31    31     31    36   32    29\n",
       "1    38    52     54   113   54   122\n",
       "2    75    94    104   171   81   123\n",
       "3   183   102    242   323  100   133\n",
       "4    28   369    346   469   57   151\n",
       "5    37   203    648   504   86   208\n",
       "6    42   538    189   357   57   127\n",
       "7   736   835    837  1262  358   556\n",
       "8  3084  1998   3538  6498  986  2857\n",
       "9  2242  6124  11513  6834  290   733"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df3 = pd.read_csv('C:/Users/Georgios/Downloads/sbBBrt.csv', sep='|')\n",
    "df3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2880x432 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_rt(df3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# block processing methods\n",
    "fields_to_plot = ['BSL','TB','QB','EQB','SA','ESA']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>BSL</th>\n",
       "      <th>TB</th>\n",
       "      <th>QB</th>\n",
       "      <th>EQB</th>\n",
       "      <th>SA</th>\n",
       "      <th>ESA</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.0000</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>0.9888</td>\n",
       "      <td>0.9101</td>\n",
       "      <td>1.0000</td>\n",
       "      <td>0.9213</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.9814</td>\n",
       "      <td>0.9024</td>\n",
       "      <td>0.9117</td>\n",
       "      <td>0.9006</td>\n",
       "      <td>0.9015</td>\n",
       "      <td>0.9006</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.9710</td>\n",
       "      <td>0.9013</td>\n",
       "      <td>0.9022</td>\n",
       "      <td>0.9049</td>\n",
       "      <td>0.9004</td>\n",
       "      <td>0.9022</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.9991</td>\n",
       "      <td>0.9047</td>\n",
       "      <td>0.9146</td>\n",
       "      <td>0.9177</td>\n",
       "      <td>0.9694</td>\n",
       "      <td>0.9024</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.9980</td>\n",
       "      <td>0.9253</td>\n",
       "      <td>0.9080</td>\n",
       "      <td>0.9070</td>\n",
       "      <td>0.9004</td>\n",
       "      <td>0.9004</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>0.9953</td>\n",
       "      <td>0.9282</td>\n",
       "      <td>0.9030</td>\n",
       "      <td>0.9039</td>\n",
       "      <td>0.9030</td>\n",
       "      <td>0.9002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>0.9909</td>\n",
       "      <td>0.9023</td>\n",
       "      <td>0.9032</td>\n",
       "      <td>0.9059</td>\n",
       "      <td>0.9014</td>\n",
       "      <td>0.9014</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>1.0000</td>\n",
       "      <td>0.9039</td>\n",
       "      <td>0.9039</td>\n",
       "      <td>0.9121</td>\n",
       "      <td>0.9156</td>\n",
       "      <td>0.9015</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>0.9996</td>\n",
       "      <td>0.9146</td>\n",
       "      <td>0.9931</td>\n",
       "      <td>0.9129</td>\n",
       "      <td>0.9016</td>\n",
       "      <td>0.9003</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>0.9804</td>\n",
       "      <td>0.9035</td>\n",
       "      <td>0.9004</td>\n",
       "      <td>0.9007</td>\n",
       "      <td>0.9001</td>\n",
       "      <td>0.9012</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      BSL      TB      QB     EQB      SA     ESA\n",
       "0  1.0000  1.0000  0.9888  0.9101  1.0000  0.9213\n",
       "1  0.9814  0.9024  0.9117  0.9006  0.9015  0.9006\n",
       "2  0.9710  0.9013  0.9022  0.9049  0.9004  0.9022\n",
       "3  0.9991  0.9047  0.9146  0.9177  0.9694  0.9024\n",
       "4  0.9980  0.9253  0.9080  0.9070  0.9004  0.9004\n",
       "5  0.9953  0.9282  0.9030  0.9039  0.9030  0.9002\n",
       "6  0.9909  0.9023  0.9032  0.9059  0.9014  0.9014\n",
       "7  1.0000  0.9039  0.9039  0.9121  0.9156  0.9015\n",
       "8  0.9996  0.9146  0.9931  0.9129  0.9016  0.9003\n",
       "9  0.9804  0.9035  0.9004  0.9007  0.9001  0.9012"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df4 = pd.read_csv('C:/Users/Georgios/Downloads/saBPpc.csv', sep='|')\n",
    "df4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAACRQAAAGFCAYAAACGie3aAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAgAElEQVR4nOzdf6xk6V3f+c9zxz+RhaLU2DPjGc+0CKyCQpZdPAEhrUkPJJq7VURd6d6uxMbQxksMC0SKgBgRsOr2QmRBMES2bBKD2bks9oRpd7cbck/3FSJ1wxLUGORkDQp4Fpi+7hl3N/bdZReEPYzpZ/+oe6rPrXt+Vj3Pc369X9Ko51SdW+fUnZ7Pt+o83/M8xlorAAAAAAAAAAAAAAAAAJCkjbpPAAAAAAAAAAAAAAAAAEBz0FAEAAAAAAAAAAAAAAAAYIGGIgAAAAAAAAAAAAAAAAALNBQBAAAAAAAAAAAAAAAAWKChCAAAAAAAAAAAAAAAAMACDUUAAAAAAAAAAAAAAAAAFmgoAgAAAAAAAAAAAAAAALDQmoYiY8xrjDFbxpjIGPNZY4w1xmxVfI3/0RjzW8aYzxtjbhtj3muMeU3Gvt9qjPmkMeYLxph9Y8x5Y8zLnbwZAEAl1AAA6C9qAAD0FzUAAPqJ/AeA/qIGAECztKahSNL9kqaS/ltJn6j6w8aYvy/p30v6K0n/TNL/Jukdki6l7Pt2Sb8g6aakfyrpVyS9S9IHVjx3AMB6qAEA0F/UAADoL2oAAPQT+Q8A/UUNAIAGeVndJ1DBLUkPW2s/Y4x5RPNwr+KnJP2hpCestS9KkjHmjyT9rDHmm621//7wsVdJ+nFJe5K+2VprDx//U0n/whjzXmvt7zp5RwCAsqgBANBf1AAA6C9qAAD0E/kPAP1FDQCABmnNDEXW2hettZ9Z5WeNMV8p6ask/WxcPA79gqQ/l/SPEo89oXn36/vj4nHoA5KMpMkq5wAAWB01AAD6ixoAAP1FDQCAfiL/AaC/qAEA0CytaSha09cc/vnx5IPW2r+U9F8Sz+ft+xlJzy/tCwBoPmoAAPQXNQAA+osaAAD9RP4DQH9RAwDAsb40FD10+OetlOduSXr9ivsCAJqPGgAA/UUNAID+ogYAQD+R/wDQX9QAAHDsZXWfQCCvPvzzxZTnvpB4Pt7XWmtfytj3S9MOYIx5h6R3SNKrX/3qN77hDW+ofJJ//Md/rC9+8YuVf66Ml73sZfqyL/syL6/ddM8995xeeintP+f6+vx7Da2O/478Pyk9++yzn7PWvrbu81gTNaAlf98ANAs14Ni+3moAADQNNeDYvtQAAL3RgRrgPf+lZl8L4joQgFV0IP8lvgMAwEryakBfGoo+f/jnK1Oee1Xi+XhfY4x5eUoRWd53wVr7QUkflKTHH3/c/s7v/E7lkzTGaDqdVv65Ms6fP69PfepTXl676Ywx2tnZ0Wg0kiTt7OxIkpPtL37xi6m/10cffVQ3b950/l4ee+wx3bhxw/nrtoExRtZabW1tSZLTP7P+/0j+P+n6uG35f9IYs1/3OThADWjJ3zcAzUINyN13wUUNAICmoQbk7rtADQDQRR2oAd7zX2r2tSCuAwFYRQfyX+I7AACsJK8G9KWhKJ6u7vWS/q+l5x6S9JmMfZd/cQ9J+qTzs0uImw1cO3/+vJfXRbpkM9FsNtPJkyePPL+3t6cnnnii8vPGGG/nDHQYNYAaAKC/WlMDAADOUQMAoJ9alf8+rgVxHQhAj7WqBgBAG/SloegTh3/+HUn/MX7QGPMKSf+dpI9l7Luf2Pf1kh6R9JTPE4Ufw+FwMbPQcDiUJCfb8axFaWazmSTp7NmzunDhwqIpaG9vT2fPnl35+TQnTpzQ/r6f5vE+z4okHf8C7nobQVADAKC/qAEA0F/UAADoJ/IfAPqLGgAAjnWuocgY8yWSHpX0OWvt5yTJWvv7xpj/KumfGGPeZ62N1878NkmvkXQh8RIzSQeSvscYc9Faaw8f/+7DP5P7oiWiKFo0AkVRJEnOtrPEDUAXLlxYNAVJxxuEqj6fZn9/X/f+qrrFrEhoE2oAAPQXNQCACw8++KDu3Lnj5bUffvhhPf/8815eu++oAQDQT+Q/APQXNQAAwmhVQ5Ex5nsl/TVJX3r40DcYY37k8N//d2vtvqSv1bwInJe0lfjx75e0I+k/GGO2JZ2Q9H2Sfk3Sr8Q7WWu/YIz5Ic3Xv/wVY8zHJH215gXk5621THHXQqPRaDHDUDyrkKvtIidPntSFCxcylzir+nyR8XgsSfrYxz7mZLvv4nXMl6cfXnebmYqqowYAQH9RAwCEcufOHU2n08Xnd5d/crPGaqgBANBP5D8A9Bc1AACao1UNRZJ+QNJjie0nDv+RpN/Q8TUuF6y114wx/0DzwvJeSf+vpJ+T9EOJrtN43581xvylpH8u6f2S/kTSv5T0o47eRyYfayYDPvi8c/fBBx/UrVu3indE31ADAKC/Ol8DAACZqAEA0E+9yH+uBQFAql7UAABog1Y1FFlrT5TYZ09S6m1/1tpIUlTyWNuStiucHhpsZ2dnsURZPLOQq+0ie3t7Onv2rGazmaTjS5pVeb7MLEXLMwutu53lzp07euaZZzSZTCRJzzzzjCQ52b59+3apcwhheSYh19sojxoAAP3V9RrwyCOP6IUXXvDy2iyxBFSX/MzO5//6db0GAADSkf8A0F/UAABojlY1FPWBrzsS+n4RczgcKoqixb9LcradZW9vT9LxBqELFy4sHlvl+SaZTCZOG4ni7fjfgb6hBgBAP73wwgtauknOGZZYAgAAAJrLx7UgrgMBAADAFRqK0AtRFGk0Gkm6N8OQq+0s8WxCs9nsSDPQyZMndeHChZWfzzIejyXdm2HI1XaewWCwaP4ZDAaS5Gy7KabTqaTjX+7X3eaLPQAAANBM0+nU+ef/ra0tvgMAAAAAAACgVTbqPgEAAAAAAAAAAAAAAAAAzcEMReiF4XC4mFkoXrLMxXbeLEWz2UzS8SXL9vb2dPbs2ZWfzxLPLOR6O2+ZjIODg84vebZ8F7HrbQAAAADNkvzMzud/AAAAAAAA9BUNRQ3jY83kPCdOnND+/r6X137sscd048YNL69dVRRFi0agKIokydl2lrgB6MKFC4umIOl4g1DV55sk2fzjurEI6KPQNQAA0BzUAAAAAKB/+B4AAACAJqOhqOf29/dlrZV0b2acrNlwqj6fN7NNaKPRaDHDUDyrkKvtIidPntSFCxf0xBNPSJrPXJT8/VV9vsh4PJZ0b4ahdbfzTCYTDQaDxb9LcrJ9cHBQ6r2GMJ1OJR3/cr/udtqdyn1p8AMAAACabDqdOv/8v7W1xWxFAAAAAAAAaBUaihrG1x0JRRcuXTcTAagu2eCXJc6IslkR78fgRTvUVQMAAPWjBgAAAAD94+N7AN8BAAAA4AoNRehFM9HOzs5iibJ4ZiFX20Xi389sNpN0fEmzKs+XmaVoeWahdbfz9GHJs+Uv4K63lxVdRKh6QYALCAAAAEA1yc/Qvj//AwAAAAAAAE1FQxE630wkzZt/oiha/LskZ9tZ9vb2JB3//V64cGHx2CrPN8lkMnHeSJRsUgIAAAAAAAAAAAAAAOHRUITONxNJ8+af0Wgk6d4MQ662s8SzCc1msyO/n5MnT+rChQsrP59lPB5LujfDkKvtPIPBYNH8MxgMJMnZdlNMp1NJx2cOWnc7607lqkuZlcWd0QAAAEA50+nU+ef/ra0tPpMDAAAAAACgVWgoahgfayYX8dFMFM/OAwAor44aAABoBmoAAAAA0D98DwAAAECT0VCEY1w0E509ezb1tU+cOKH9/X3HZzz32GOP6caNG6nPDYfDxcxC8ZJlLrbzZimazWaSji9ZFv9+Vn0+SzyzkOttY0zmMQ8ODjq/5NnyXcSut8u6e/euTp8+rStXrkiSrl+/riiKtLGxUWp/AAAAAOUkP7PX9fkfAAAAAAAAqBsNRQ3j646EshcxXTUTJZfsStrf35e11ssx8xqVoihaNAJFUSRJzrazxOd64cKFxflLxxuEqj7fJMnmH9eNRThqOBxqd3d3sb27u6szZ87o8uXLpfZHO9RdAwAA9aEGAAAAAP3j43tAn78D1HVDMwAAQFfRUIQFl81ERbPpJJ08efJI08zyz5Z9Pq2BKTYajRYzDMWzCrnaLvv+4vObzWZH3kPV54uMx2NJ92YYWnc7z2Qy0WAwWPy7JCfbBwcHpd5rCNPpVNLxL/frblf9Yr+7u6tz587pxIkTkqQbN25oe3u79P59vpAAAAAAVDGdTp1//t/a2uIzOQAAgGfJZiLX4wG+GpUAAACaLH2tHPROyGaivb29Y48lm4ZWfR4AAAAAAAAAAAAAAADrY4YiBJ+ZaN2ZiFaZBWlnZ2exRFl8Z4Gr7SLx72c2m0k6/v6rPF9mlqLlmYXW3c7ThyXPlu8idr1d1qlTp47NSLS5uVlpfwAAAADFkp/Z6/r8DwAAgNW4vv6/PFMRAABAn9BQ1DA+1kwuEnqZMxfLm1U95nA4VBRFi3+X5Gw7SzyT0vK5Js9/leebZDKZOG8kSjYp4Z5Lly5pNBrp2rVrkuZL0128eLH0/miHOmoAAKAZqAEAAABA//A9wD3X1//L3lgMAADQRTQUIWgzkbR+09AqTUVRFDlbK7nsHQnxbEKz2ezIOcbnv+rzWcbjsaR7Mwy52s4zGAwWzT+DwUCSnG03xXQ6lXT8y/2621XvVN7Y2NDVq1cXr1N0sWF5f+6MBgAAAMqZTqfOP/9vbW3xmRwAACCAuBHI9XgAAABAH9FQ1DC+7kjIu3Dpo5konp0n75h1zFQEAE1WRw0AADQDNQAAAADoHx/fA/gOAAAAAFda01BkjHmFpHdJOifpdZKelfRua+3TJX72ZZJ+UNLbJD0q6Y6kj0g6b639/NK+NuNlPmSt/Y6V30CLuGgmOnv2bOFxXDcV5RkOh17WTs6bpWg2m0k6vmRZ/PtZ9fks8cxCrreNMZnHPDg46PySZ8tfwF1vLyu6iFD1gkBXLiBQAwCgv6gBAEJLfob2/fkf+agBANBf1ACsyuX1/+Q2gDDIfwBoltY0FEn6kKS3SPqApE9KOi3pI8aYDWvthwt+9hckvVnSL0p6j6SvkvQDh39+c8r+e4fHS/rDlc+8RVw1EyWX7MrjsqkoTxRFwddOjs91uelp+b1Ufb5Jks0/rhuLgCXUAADoL2oAAPQXNQAA+osagJW4vv4fbwMIhvwHgAZpRUORMeaNkt6qeQfp1uFjPyfp1yX9pDHmGWvtSxk/+7jmxeOnrLXfn3j8U5Lea4wZWWuXF8H9I2vtL3p4K43mspmoyhJkrpqK8hqYRqORs7WSq66dvHx+s9nsyHuo+nyR8Xgs6d4MQ+tu55lMJhoMBot/l+Rk++DgoNR7DWE6nUo6PnPQuttZdyqXnea46nTIbb4zmhoAAP1FDQBQh+l06vzz/9bWVqs/k9eBGgAA/UUNwDpcX//PW6UAgFvkPwA0TysaiiRNJFlJ748fsNZaY8wHNJ+q7hsk/VrGz77p8M+PLD3+tKT3al5cjnWGGGNeKek+a+1frHfq1fhYM7mMkM1Ee3t7ay9vlvY8gM6iBgBAf1EDAKC/elMDAADH9KYG8D0AAI7oTf4DQFu0paHoayTdsNZ+dunxjyeezyogrzz8c7kQxNuPp/zMP5b07ZI2jDHPSfppa+37qp1ye4SemcjF8mZVZ0Ha2dmpbe3k+Pczm80kHX//VZ4vM0vR8sxC627n6cOSZ8t3EbveXnb37l2dPn1aV65ckSQ9+eSTiqJIGxsbTvZvKWoAAPQXNQBAcMnP7L4//yMXNQAA+osagJW5vv7PTEVAUOQ/ADRMWxqKHpJ0K+Xx+LHX5/zspw7/fJOk3088HneqPry0/3VJvyTpjyU9oHkhea8x5g3W2ndWOelV+LojIe8iZuhlzlwsb1b1mMPhMPjayXt7e5KO/36T57/K800ymUycNxIlm5T6aDgcand3V+fOnZMkbW9v68yZM7p8+bKT/VuKGrAmBrIAtBg1YE3UAAAt1psaAAA4pjc1wMf3gL5/B3B9/b/sjcUAnOhN/gNAW7SloejVkv4k5fEvJJ7PEkl6TtK7jTF/Juk3Jf0tSR+Q9NLyz1prvz65bYz5kKRdSd9njPkZa+1zaQcxxrxD0jsk6YEHHlg0kzRJ1jn5bCZKO6aL5c2yns96j1EUeVs7OeuY8WxCs9nsyDnG57/q81nHG4/Hku7NMORqO++Yg8Fg0fwzGAwkydl26P+Hso43nU4lHf9yv+72+fPnU48ZNwc99dRTi8e2t7czzrra/k3MpZKoAQ408ZwAoARqgANNPCegyabTqfPP/1tbW5nfAZCJGgAA/UUNWFPTziekuBHI9XiA1O/fKxAI+Q8ADdOWhqLP695UdUmvSjyfylr7ojFmqHmXabxu5l9J+klJ3yjpK/IObK29a4x5j6S/d7j/hzL2+6CkD0rS448/bps4m0zWOfloJooLaN4xfTQV1fF7D33MPrzHOo7Je2w0aoADTTwnACiBGuBAE88J6Cv+f6yEGgAA/UUNWFPTzqcr+L0C3pH/ANAwbWkouiXpy1Mef+jwz8/k/bC19g8kfbUx5m9Keq2kZ621d4wxtyQ9W+L4nz78c1DyfFvNRTPR2bNnC4/juqkoz3A49LJ2ct66ybPZTNLxJcvi38+qz2eJZxZyvW2MyTzmwcFB55c8W54i2PX2slOnTh2ZYWh7e1ubm5vO9m8pagAA9Bc1AEBwyc/svj//Ixc1AAD6ixqAlbm8/p/cBhAE+Q8ADdOWhqJPSPomY8zrrLXJqe6+LvF8ocNC8geSZIz525IeVEaH6ZK/cfjnZ8ud7up8rJlchatmouSSXXlcNhXliaIo+NrJ8bkuNz0tv5eqzzdJsvnHdWNRX126dEmj0WjRJDQej3Xx4kVn+7cUNQAA+osaAAD91ZsaAAA4pjc1gO8B7rm+/h9vAwiiN/kPAG3Rloaij0p6p6TvlrQlSWY+bcp3Sboj6dcPH/sSSY9K+py19nNZL2aMuU/Sv5L055L+TeLx11prP7u07ysk/ZDm62v+qrN31EAum4mqTPHnqqkor4FpNBo5Wys5be3kMu8vPr/ZbHbkPVR9vsh4PJZ0b4ahdbfzTCYTDQaDxb9LcrJ9cHBQ6r2GMJ1OJR3/cr/udtadyhsbG7p69Wrp86u6f0tRAwCgv6gBAIKbTqfOP/9vbW0xW1F11AAA6C9qAFbm+vp/3ioFAJwj/wGgYVrRUGSt/W1jzNOS3mWM+euSPinptKQ3STpnrX3pcNevlTSTdF6HhUaSjDH/TvNu0t+T9GpJb5X030t6q7X2+cShvscYc1rSL2s+rd1rJX2LpK+U9CNL+3rh646EoguXIZuJ9vb21l7eLO15AN1EDVgfg1cA2ooasD5qAIC26lMNAAAc1aca4ON7AN8BALRVn/IfANqiFQ1Fh75d0nOSvk3Sd2q+1uVbrbUfLvGzvy3pfz785y8lXZf0d621v7G033+S9PWS3q75+pgvSvrPkt5lre3cGkKx0DMTuVjerOosSDs7O7WtnRz/fmazmaTj77/K82VmKVqeWWjd7Tx9WPJs+Qu46+1lRRcRql4Q6NAFBGoAAPQXNQBAUMnP0L4//6MQNQAA+osagJW4vv7PTEVAcOQ/ADRIaxqKrLUvSvrhw3+y9tmTZFIef4+k95Q4xq+qh9PYhV7mzMXyZlWPORwOg6+dvLe3J+n47zd5/qs83ySTycR5I1GySQmIUQMAoL+oAQDQX9QAAOgvagBW5fr6f9kbiwG4Qf4DQLO0pqEI/oRsJpLcLG9WtakoiqLgayfHswnNZrMj5xif/6rPZxmPx5LuzTDkajvPYDBYNP8MBgNJcrbdFNPpVNLxmYPW3c66U7nsNMdVp0PmzmgAAACgnOl06vzz/9bWFp/JAQAAAogbgVyPBwAAAPQRDUUN42PN5CI+moni2XnyjlnHTEUA0GR11AAAQDNQAwAAAID+4XsAAAAAmoyGIhzjopno7Nmzhcdx3VSUZzgcelk7OW+WotlsJun4kmXx72fV57PEMwu53jbm2KyRCwcHB51f8mz5LmLX22XdvXtXp0+f1pUrVyRJ169fVxRF2tjYKLU/AAAAgHKSn9nr+vwPAACA1bi8/p/cBgAA6CMaihrG1x0JZS9iumomSi7ZlcdlU1GeKIqCr50cn+ty09Pye6n6fJMkm39cNxbhqOFwqN3d3cX27u6uzpw5o8uXL5faH+1Qdw0AANSHGgAAAAD0j4/vAX3/DuD6+n+8DQAA0Ec0FGHBZTNRlSXIXDUV5TUwjUYjZ2slV107efn8ZrPZkfdQ9fki4/FY0r0ZhtbdzjOZTDQYDBb/LsnJ9sHBQan3GsJ0OpV0/Mv9uttVv9jv7u7q3LlzOnHihCTpxo0b2t7eLr1/3y8kAAAAAGVNp1Pnn/+3trb4TA4AABCA6+v/easUAAAAdF36WjnonZDNRHt7e8ceSzYNrfo8AAAAAAAAAAAAAAAA1scMRQg+M5GL5c2qzoK0s7NT29rJ8e9nNptJOv7+qzxfZpai5ZmF1t3O04clz5bvIna9XdapU6eOzUi0ublZaX8A3XTixAnt7+97ee3HHntMN27c8PLaAAA0VfIze12f/wEAALAa19f/makIAAD0GQ1FDeNjzeQioZc5c7G8WdVjDofD4GsnxzMpLZ9r8vxXeb5JJpOJ80aiZJMS7rl06ZJGo5GuXbsmab403cWLF0vvj3aoowag/fb392Wt9fLaxhgvrwvgOGoAAAAA0D98D3DP9fX/sjcWAwAAdBENRQjaTCSt3zS0SlNRFEXB106OZxOazWZHzjE+/1WfzzIejyXdm2HI1XaewWCwaP4ZDAaS5Gy7KabTqaTjX+7X3a56p/LGxoauXr26eJ2iiw3L+3NnNBDGo48+qps3b3p57bzZgsbjsfP8rzJjHQAAXTKdTp1//t/a2uIzOQAAQABxI5Dr8QAAAIA+oqGoYXzdkZB34dJHM1E8O0/eMeuYqQgAmqyOGgC3ks1EaQ2he3t7uQ2jec8zWxDQbdQAAAAAoH98fA/gOwAAAABcoaEIx7hoJjp79mzhcVw3FeUZDode1k7Om6VoNptJOr5kWfz7WfX5LMszSbjazhvAPjg46PySZ8tfwF1vLyu6iFD1ggAXEIDwQue/dDTDXdcDAAD6JvkZ2vfnfwAAALjl8vp/chsAXDlx4oT29/e9vHbeLPcAsAoainCEq2ai5JJdeVw2FeWJoij42snxuS43PS2/l6rPN0my+cd1YxEAtFUf8h8AAAAAAKCJXF//j7cBwJX9/X1Za728NrPcA3CNhiIsuGwmqrIEmaumorwGptFo5Gyt5KprJy+f3/ISNlWfLzIejyXdm2Fi3e08k8lEg8Fg8e+SnGwfHByUeq8hTKdTScdnDlp3O+tO5bLTHFedDpk7o4Hw2p7/8TYAAH0znU6df/7f2triMzkAAEAArq//561SAAAA0HU0FDWMjzWTywjZTLS3t7f28mZpzwNA29VVAwAA9aMGAADgxqOPPqqbN296ee0HHnhAt2/f9vLaAPqJ7wEA0E/kP4C2oKEIwWcmcrG8WdVZkHZ2dmpbOzn+/cxmM0nH33+V58vMUrE8s9C623n6sOTZ8l3ErreX3b17V6dPn9aVK1ckSU8++aSiKNLGxoaT/QGE4zL/JRXWANf5/7GPfYwpcgEAvZT8zO778z8A927evClrrZclb5ilAgCaz/X1f2YqqseJEye0v7/v/HUffvhhPf/8885fFwCArqKhqGF8daTmXcQMvcyZi+XNqh5zOBwGXzt5b29P0vHfb/L8V3m+SSaTifNGomSTUh8Nh0Pt7u7q3LlzkqTt7W2dOXNGly9fdrI/mq2OGgD3+pD/ffDggw/qzp07zl+XC1fIQg1wz9cMFY899phu3Ljh/HUBAO5EUeT8+k/ZG8sAoAof3wP6/B1Acn/9n/yvx/7+vqy1i/9HXP3JzXNoCq4DAWgLGooQtJlIcrO8WdWmouRdZKHWTo5nkpjNZkfOMT7/VZ/PMh6PJd2bYcLVdp7BYLBo/hkMBpLkbLspptOppOMf7tbdzvpQFzcHPfXUU4vHtre3M8+v6v4A/Aud/9I8s13nf5UZ67rozp07mk6nzi9c8aUeTeHrbs8HH3xQt27dcv66q4ibiVx//vfxe0OzJPM/5mKbGgCEMxqNnOd/vI1wHnnkEb3wwgteXjut0T/08QD4ETcCkf8AAADrY00ceGkmimdnyDtm3BSUtu+6zwMAAADIFt/tGf8zm810//33azabHXm86vO3b9+u+60BAICOeOGFFxafNabTqabTqbPttMah0McDAAAAgKZrzQxFxphXSHqXpHOSXifpWUnvttY+XeJnXybpByW9TdKjku5I+oik89baz6fs/62S/rmk/+Zw36ck/Zi19iUX76XpXDQTnT17tvA4rmcqyjMcDr2snZw3S9FsNpN0fMma+Pez6vNZlmeScLWdNwXowcFB55c8W76L2PX2slOnTh2ZYWh7e1ubm5vO9m8ragDaJHT+S0cz3HU96LNkZvvOf2SjBvjn6vN/cpa1ptjZ2XH6+V8qnqkU7Uf+N0cfaoCvGeOkfi/R6CP/WfKmH7JmFiX/w+tDDYAf5D/QbuQ/ADRLaxqKJH1I0lskfUDSJyWdlvQRY8yGtfbDBT/7C5LeLOkXJb1H0ldJ+oHDP785uaMx5u2Hx4okvU/SV2teuF4v6Z+4ejNZfK2ZWVbowQSXTUV5oigKvnZyfK7LTU/L76Xq802SbP5x3VjUV5cuXdJoNFo0CY3HY128eNHZ/i1GDUBr9CH/gcCoAR65/PxfZRnkUIbDYbDP/z6bAt7whjfo05/+tJfXBhqu8zVgf39/sdS2a31uaPCR//E2gGA6XwMkrgX5QP4DrUf+A0CDtKKhyBjzRklv1byDdOvwsZ+T9OuSftIY80xWt6gx5nHNi8dPWWu/P/H4pyS91xgzstbuHD72Kkk/LmlP0jdba+3h438q6V8YY95rrf1dT2+zdnUNJrhqKsprYBqNRs7WSq66dnJl4Q4AACAASURBVPLy+c1msyPvoerzRcbjsaR7M0ysu51nMploMBgs/l2Sk+2Dg4NS7zWE+MLu8oe7dbezLuxubGzo6tWrpc+v6v5tRA1AW7U9/+PtPptOp8HyH+moAX51vZlIml/8D/X5P15GTpr/brLyfZXnmzbzU9f5yP+trS1qQEXUAKzDR/7nzVDXh5mmHnroIW9Lmz7wwAONWTbVR/5LfA+oihqAdYTMfwBukf8A0DytaCiSNJFkJb0/fsBaa40xH9B8qrpvkPRrGT/7psM/P7L0+NOS3qt5cYmvDD8h6X5J74+Lx6EPSPrhw/PwWkB8daQWfWkNOZiwt7e39vJmac8D6CxqwJr6fOHywQcf1J07d7y8dpMuegMdRg1YU14N6HozEYDWowasqSnfA/rQbBM3lbpuKD158mTuUvQh3b59+8hNYPENYi62fX1nQ6tRA9bQlPwHgBWQ/2uiBgBwrS0NRV8j6Ya19rNLj3888XxWAXnl4Z9/sfR4vP340nGSrytJstZ+xhjzfOL5Tgl9Z7KL5c2qDlzs7OzUtnZy/PuZzWaSjr//Ks+XuTN5eWahdbfz9GHJs+UPX663lxV9iKz6YbAjHx6pAVjZnTt3FrNFuJ7yuujCvsv8l1RYA1zn/8c+9rHGDF7UNQiVzFDf+f/II4/ohRdeKDrdlTz88MN6/vnnvbx2ANQAj/rQTDQcDlv9+T9+PkvofHz00Ud18+ZNL8fLWtbNZz5m1YCQ+Y9c1ICOSM7gFnN1LSorA33k/87OTu4sFT7yP2/5Y181IO/z8cHBgfPrP8lrS02QNaMQ+R8cNQAr85H/UnNmKupDoy56jfwHgIZpS0PRQ5JupTweP/b6nJ/91OGfb5L0+4nH407Vh5eOk3zd5WPlHae1Qt+Z7GJ5s6rHHA6HwddO3tvbk3T895s8/1Web5LJZNL5C0loBGqAJz6nrE8bFPQ5CJl3wYP8d8vnrE9Zg8n7+/vHlqB09WdTLvS/8MILi/eYJj7PvH2y9m/Ke1wRNcCjkM1EoWtOLIqiYPkvpf9+1s3/vOUv0wbpXUlrKr1586aXz//J7WVxPrrO/62trcY0ziITNaDDXMxUnZePPvK/qLHUR/7nNZX6qgF52diHG8vQGNQAD3w2ouR9Jg8tdP6HFvo7gFTPjQWh+byRgVnOKyH/O8RX3cnKjb7UudBCjwf4/O/YlBtv23ZzcVsail4t6U9SHv9C4vkskaTnJL3bGPNnkn5T0t/SfNq6l5Z+9tWaz56Xtv7mFyR9adZBjDHvkPQOaf7hIB5MbJKsc/LZTJR2TFcXjdKez3qPURR5Wzs565hZU1gvX/Sq+nzW8cbjsaR7M0y42s475mAwWFz4iaeqdrUd+v+hrOMtD2DH1t0+f/586jHLTnNZdTrMrOO1BDXAgbRzun37duoFCBd3Cz/xxBPHjnnz5k3NZjMvjazGmMzfu6/8j89nma/8zzqeNM9s1/kfby8f886dO96WOrh582Yt///k1YBQ+Z+276r7LO9PDaAGlD0nF/mfdbzbt2/r/vvv9/Ldo6gGhMp/aV4DXOd/cuaKPK7zP+uYvj7/l3mPPqQd00f+5+XxW97yFt26lXYde30PPfSQPvKR5Rn/W4Ma4MDyOfn8+/bggw/q6aefzjwP1zeV5eWjj/yPt8teX3OR//HzeX+3QuW/NM9s1/kff7doSg3wkf9S9vcAakAmasCa0s5nuRHFxef/+PmsrHrzm9/srZFiMBjoox/96LHH40Yg1/kvpf9e63iPkr/xgLT3ePPmTafXf5LbdVwLSjveCy+8IGutlxsZqAGVkP8ONOXvm6+ZSrNqzv7+/pFZRV1+H8jKqtDfr+r47xh6PCD+e9PlPI5rTtLy+RbJ2j/vOumq2tJQ9Hndm6ou6VWJ51NZa180xgwl/ZLurZv5V5J+UtI3SvqKpeMYY8zLU4rIqwqO80FJH5Skxx9/3Fa5Wzep6iBRFVnn5KOZKP6LmndMH01Fq/7e1xH6mH14j3Uck/fYaNQAB8qek6uLSVnH9JX/Vd6jS334/5j32P7j1XVMR6gBDpQ5J9/5L/mdqZT/j7txzL6+x1u3bmXeZb7uBSVjDDWAGnBke/nvm+vB5Kzfgc+Zqpvw/3HXjtmH91jHMavUABcDCtSAfteAovNxmf/x82n73b59O/WGKRfnUMff8az3mDZgXnTDWJnnDw4OGvEeu3bMprzHtBrgckC5pTWA/Hcg7++bj/yv8vfN1fWfpv5/7Cr/pXl9Sfs+d+rUKUnuG0qvXLnSmN9r6OPdunXL6woJTXiP62hLQ9EtSV+e8ng8Jd1n8n7YWvsHkr7aGPM3Jb1W0rPW2jvGmFuSnl06jjSfym55Lq2HJH2y6om3kcvBhDwuisby9NBZhsOhl7WT89ZNXl7zPj7/+Pez6vNZkneSudzOm+r64OCg80ueLS8T43q7rLt37+r06dO6cuWKJOn69euKokgbGxul9m85akAgrgcTsrjO/6J89JH/kjJrQOj8l45muOt6kKYP+S8dzey25v/169dXOm6DUAMC6Gr+S/PMDpX/klJn4ls3/8veVRQi/yX3S9w0ccmbruR/mWX6Go4a4JmPwYQsXcj/qkueucj/MtfXQuW/1I8lz5IX/pPalv9Z+7cINcCjkPkv+W0qTRM6/6WjM/G5yv/ZbJb7/crHeEDRWIDU3fyX7s1ekRSqHpD/C+S/R6HzP/6ZUPkv1TMenHyvrvJfUmYNYDzYD/I/W1saij4h6ZuMMa+z1ianuvu6xPOFDgvJH0iSMeZvS3pQ0oeWjiNJf0eJAmKMeb2kRyQ9tcrJV+GrI7XsX9pQgwkxl4MKeaIoCr52cnyuy01Py++l6vNN0ocLSU0xHA61u7u72N7d3dWZM2d0+fLlUvu3HDVgTWVqQOgvE64HlfOQ/+6R/+Gsm/8dqAXUgDUV1YC253/RMYfDYbD8Tzs/af38LzOYHBL5H4aL/D9z5oz38/SMGrCmvBpA/q++ncVH/pe9vhbKZDLp/EBC3Vzlf9b+LUINWEOT8l8K31QaOv8lecn/KgPoIfThxoI6kf8L5P+a8mpA6PzPO6aP/JfqGQ+ObwTrav5LjAf41Ib8b0tD0UclvVPSd0vakubz0En6Lkl3JP364WNfIulRSZ+z1n4u68WMMfdJ+leS/lzSv0k8NZN0IOl7jDEX7b05yr778M/mjeg5VMeXCcndRaW8Cyyj0cjpWpnJ7bLvL2sKu6rPF3G9dnKeyWSyWOsyDn4X2/HdDk2wPMVdbN3tqneq7e7u6ty5czpx4oQk6caNG9re3i69/6p3xjUENcCztud/maZSifxfdTtNH/JfmteAtud/0f4tQA3wqAv5X9R0GUVR6/O/6M7kkPkvucn7tO0m1QAf+Z92t3Me8l8SNcCbruR/3rF95H/RXck+8r/o9zsej4PlvzTPbNf537SBBB/5L5X/HkD+L1ADPOl6/kvur/+UmZWiC/lfNB7Q9fyXjma4y3pQpgaQ/wvkv0eh8z8+ZsimojrGg0PmfxLjwW7VNR7chvzf8Prqjlhrf1vS05LeZYx5rzHmOyTtSHqTpHcm1rf8Wkm/L+l7kz9vjPl3xpj3GWO+0xjzzyT9lqS/L+kd1trnE8f5gqQfknRS0q8YY77DGPO+w8d+3lrbySnupLAXk9Km7E8WhVWfB9BN1AC/6hpMiLnI/6LBZADtRQ3wqwv537TZewC4Qw3wpyv5n/Y8gG6gBvhD/gNoMvLfLx/5X5TJ5D/QAdbaVvwj6ZWS/qWkm5JelPS7kr5laZ+TkqykraXHv1/Sf5X0F5L+VNI1Sf9DzrHOSfq9w+PclPS/Snp52XN94xvfaFcx/8/hR9ZrS7Kz2czef//9djabpe6z6vNpx5Tk5VhZx4sf39nZWWzv7Ow42847Zto5p51/lefLHM+1vGM+88wz9vD/OfvMM8843c46j+l0aqfT6eJxF9t57zH+J/45V9t57zHNqVOnjvysJLu5uVlp/1VI+h1LDeh0DQiZyXHNcX2srOMtP+4y/7OO6Sv/m1QDQud/fEwf+V+mBoTI/6zftbVu8p8aQA3Iejz0Z3LXx4qfLzpmiPxPPu46/++///5G1QBf+V9UA2Iu60Hee3Sd/0U1Z5mL/N/c3KQGUANSH6vzM7mrY+Xlo6/839nZKayrrvO/ju8Becfzkf/xvxedi+vvA1l/d3zkf5Ua4Cr/s95jGdSA9teAqrkR4jO5y2Pl5aMkL/lfVAN85H/82mnH8yXvPfrI/zI1IET+x4/7yv8y/3+4zP+895mH/G9//ue9dtrjPj+TLx/Td/7Hx6tjPNhH/mcds84a4CP/896j6/wv+kzuK/+L/js2If8Pfy6zBrRlyTNZa1+U9MOH/2TtsyfJpDz+HknvqXCsbUm1zA3oa83MPF1fM1marycYeu3kPqyZOZlMvKyd3MTpTut26dIljUYjXbt2TdJ8KsKLFy+W3r/tqAH+hL4zLXT+S+7XSib/yf+Q1s3/5DTobUUN8Cf0ncl7e3vO87/oHKIoCpb/8Xt0nf9Vlr8MwUf+J7cx5yL/L168qPvuuy/I+fpCDfCjjjuT087BxfWhrHz0kf/xdhYf+d+0mfiSn9nJfz9c5X8XUAPCcDVzdVmu8j/vmKHzX5KX/G/ajNzkv1/k/z3kfxguVy4oc80iRP5L9YwHdz3/JcYDfGpD/remoQj+hB5Mdlk0yh47iqLgayeHXjPT9VqZ8XaewWDQ+bWTpzWtmblsY2NDV69eXbxO0YfN5f2rHg/9EXowoY6m0q7nv3S0aSTE2sl9yH9pXgPanv9bW1uaLzUPFPM9mFxHU+loNAqW/9K8BrjO/yq1QPKb/5K7vO9b/m9tbVWqAS7yHygrxGBy6KZSH/kfb2dZPkcX+V9mgCZU/kvzzHad/4PBQAcHB4XHDsVH/kvlvweQ/wgp9GByzNX4QF5TqRQu/+Nzyjq/tuR/0XiAj/yX1Nga4LIelKkB5D9Ccpn/Va7R+M5/qZ7x4Kzz60r+S/0YD6hrPLgN+U9DUcP4+o+e95fVR7GosmZm6EEFAGiqOmrAMt+DCeQ/AKSruwaEGEwm/wEgXZ01INRgMvkPAOl81IDQ+V+UzXXMVAoATVfXd4C6moli5D/QPjQU4ZhQ05y6HlTOMxwOF52k8RR1LrbzulJns5mk4xfN4t/Pqs9nWb6TzNV23qwGBwcHnZ/ibvnDl+vtZUUfIqvObMHMRKgi1GBC6KYiH/kvZd+ZEDr/paMZ7roepOlD/ktHM9R3/kv5NYD8h09dzX9pntmh8l+a1wDX+V92GaEQ+S/1Y8mz0PkvZdcA8h8+hRxM6EL+V13yzEX+l7m+Fir/pX4seZY1o5Cv/E8ec9WfX2V/9FvoweTQTaWh81862jTlKv9ns1nu9ysf4wFFYwFSd/NfSp9VNPR4APkPn+poJvLRVJqnjvHg5Ht1lf+SMmsA48F+kP/ZaCjCEaGnOXU5qJAniqLgayfH57rc9LT8Xqo+3yR9uJAE9EXoLxOuB5XzkP/ukf9Ad7Q9/4uOORwOg+V/2vlJ6+d/mcHkkMh/oBvI/9W3s/jI/7LX10KZTCadH0gAuq6OweTQTaWh81+Sl/yvMoAeQh9uLAC6LnT+5x3TR/5L9YwHxzeCdTX/JcYD+o6GIizUNc2dq4tKeRdYRqOR87Uyy6ydnHZ+vtbMjLleOzPPZDLxsnZyk9ZNDr1mZtlpLqtOh8mdCsjT9vwv01Qqkf8u107uQ/5L8xoQcs3kMtleNf/T7q4DYl3I/6KmyyiKWp//RXcmh8x/yU3ep203qQb4yP+iPC7K91XyX+J7ANJ1Jf/zju0j/4vuSvaR/0W/3/F4HCz/pXlmu87/pg0k+Mh/afXvAavmf9Ex0V9dz3/J/fWfMrNSdCH/i8YDup7/0tEMdVkPVqkB6+R/0THRX6HzPz5myKaiOsaDQ+Z/EuPBbjVlPLiJ+U9DUcP4WjOzSMiLST6mt6tawACgieqoAXUNJsRcXVRq0l27ALCKOmpAF/K/abP3AMAqQteAruR/UVMpALRB6BrQlfxnPABA29VxHchH/sez8+Qdk/wH2o2GInR+zWRp3j1ax9rJUrg1k2Ou187M04cp7kKvmXn37l2dPn1aV65ckSQ9+eSTiqJIGxsbTvYHloUeTKijqbQL+S9lr5kc87F2cta6yX3If+loZvvOf2l+Vwj5j5DqGkyIubqolJePw+Gw9flf1DTlI/8lZdaA+O4x8n+17Szx75v8Rwhdyf+8fPSR/zs7O7mzVPjI/6KmqWSG+85/aV4Dur7kWdaMQr7yX5r/zl3n/927d0sfH/1Sx2By8tghmkp95L+UP1ORj/zPq7U+8r9IH5Y8S5tV1Hc92NzcdJ7/p0+fzj0mEHM1PlwkVP5L9YwHh8z/JMaD3SL/s9FQ1DC+OlLz/tKGHkyuoxN1OBwGXzs5/iK1fK7LRa/q800ymUw6fyEptOFwqN3dXZ07d06StL29rTNnzujy5ctO9kez1VEDQg8m1NFUSv67R/77ceXKFfK/x+qoAaEHk+toKo2iKFj+x+/Rdf4XNU2F1oeBhDqQ//0WugbUOZicPAefTaU+8r9oIMFH/jdtJr4+DCTU4dy5c87zv2wjNOrnowZUaWgLNZgcczmonCV0/kvykv9Fg+ahkf9+7O7uOs//3d1db+cLd+q4DpTkcrKJMtcsQuS/VM94cNfzX2I8wIc25T8NRQg+mOyyaJQ9dhRFwddODr1mpuu1MuPtPIPBoPNrJ4deMzMuDk899dTise3t7czzq7o/sCz0YEIdTaVdz39pntmu8z/vDoU+5L80rwGh8l8S+Y/a+R5MrqOpdDQaBct/aV4DXOd/lVog+c1/yV3e9y3/0+52TiL/UacQg8mhm0p95H+8nWX5HF3kf5kBmlD5L80z23X+DwaDxex3TeAj/6X87wFxprvMfwaTUUboweSYq/GBvKZSKVz+x+eUdX5tyf+i8QAf+S+psTXAZT0ouhbkOv+LXhNwmf9VrtH4zn+pnvHgrPPrSv5L/RgPCD0e3Kb833D+imgdH8WiaDAhWRTS9l33eQDAanwPJpD/ANBMIQaTyX8AaB6Xgwl5yH8AaJaQg8k+8r/KADYA4J66moli5D/QPsxQhGNCTXPqqhO1zIWr4XDoZe3kvK7U0Gtmul4rM942xmQe8+DgoPNT3IVeM/PUqVNHuke3t7e1ubnpbH8gT6g701znf1E++sh/KfvOhDrWTE5meIi1k/uQ/9LRzPad/5LIf9Smq/kvzTM7VP5L8xrgOv/LDqCHyH+pH0uehc5/SXrb294mifxHWCEHE7qQ/1WXPHOR/2Wur4XKf6kfS55lzSjkK/+leQ1wnf+nTp3SlStXSp8D+iX0YHLomUpD5790dCY+V/k/m81yv1/5GA8oGguQupv/Uvqsor7rgY/8Z3YiZKmjmSiZjzFf+S/VMx6cfK+u8l9SZg1gPNgP8j8bDUUN42vNzLJCDSbEXA4q5ImiKPjayfG5Ljc9Lb+Xqs83SR8uJIV26dIljUajReiPx2NdvHjR2f5otjprQOgvE64HlfOQ/+6R/35sbm6S/z1WVw1oe/4XHXM4HAbL/7Tzk9bP/zKDySGR/36Q//1WRw0g/1ffzuIj/8teXwtlMpl0fiChDtvb287z/9KlS7rvvvucnyvcC10D6hhMDt1UGjr/JXnJ/yoD6CH04caCOvjI/9FopGvXrjk/V7hVx3eA0Pmfd0wf+S/VMx4c3wjW1fyXGA/woU35T0MRFuqa5s7VRaW8Cyyj0cj5Wpll1k5OOz9fa2bGXK+dmWcymXhZO7lJ6yaHXjNzY2NDV69eLX1+VfcH0rQ9/8s0lUrkv8u1k/uQ/9K8BoTKf0nkP4LrQv4XNV1GUdT6/C+6Mzlk/ktu8j5tu0k1wEf+p93tnGStLXVu5D9c6Er+5x3bR/4X3ZXsI/+Lfr/j8ThY/kvzzHad/00bSPCR/1L+94AyNWCV60VAmq7nv+T++k+ZWSm6kP9F4wFdz3/paIa7rAd5NeDy5cu557TqeEHeTCPor9D5Hx8zZFNRHePBIfM/ifFgt0KPB7cp/2koahhfHalF02qFvJjkY3q7qgUMAJqojhpQ12BCzNVFpSbdtQsAq6ijBnQh/5s2ew8ArCJ0DehK/hc1lQJAG/ioAXnfAbqS/4wHAGi7Oq4D+cj/eHaevGOS/0C70VCEzq+ZLM27R+tYO1kKt2ZyzPXamXn6MMVd6DUziz5EFv38uvujf0IPJtTRVNqF/Jey10yO+Vg7OaubvQ/5Lx3NUN/5L+XXAPIfPtQ1mBAL0VQ6HA5bn/9FTVM+8l9SZg2I7x4j/1fbzpJVA8h/+NCV/M/LRx/5v7OzkztLhY/8L2qaSma47/yX5jWg60ueZc0o5Cv/k8dc9edX2R/9VcdgcvLYIZpKfeS/lD9TkY/8z6u1PvK/SB+WPEubVTT0eAD5j5BcjQ8XCZX/Uj3jwSHzP4nxYLfI/2w0FCH4YHIdnajD4TD42snxF6nlc10uelWfb5LJZNL5C0lA14UeTKijqZT8d4/8B7oh9GByHU2lURQFy//4PbrO/6KmqdD6MJAAdF2dg8nJc/DZVOoj/4sGEnzkf9Nm4uvDQALQN6EGk2MuB5WzhM5/SV7yv2jQPDTyH+gWl5NNlLlmESL/pXrGg7ue/xLjAX1HQxGCDya7LBpljx1FUfC1k0Ovmel6rcx4O89gMOj82smh18wsO81l1ekwuVMBWUIPJtTRVNr1/Jfmme06//PuUOhD/kvzGhAq/9P2XXWf5f2pASjL92ByHU2lo9EoWP5L8xrgOv+r1ALJb/5L7vK+b/lflMdF+b5K/kt8D0A5IQaTQzeV+sj/eDvL8jm6yP8yAzSh8l+aZ7br/B8MBovZ75rAR/5Lq38PWDX/i44JSOEHk2OuxgfymkqlcPkfn1PW+bUl/4vGA3zkv6TG1gCX9WCVGrBO/hcdE3CZ/1Wu0fjOf6me8eCs8+tK/kv9GA9oynhwE/OfhqKG8bVmZh4fxaJoMMFV0Wjy7A0AUFUdNWCZ78EE8h8A0tVdA0IMJpP/AJCuzhoQajCZ/AeAdHXVgJCDyXXMVAoATdeH/E9D/gPtQ0MRjunimpnD4dDL2sl5Xamh18x0vVZmvG2MyTzmwcFB56e4C71mZpa7d+/q9OnTunLliiTp+vXriqJIGxsbpfYHygg1mBC6qchH/kvZdybUsWZyMsNDrJ3ch/yXjmZ2W/P/+vXrKx0X/dLV/JfmmR0q/6V5DXCd/2WXEQqR/1I/ljzrSv6XWaYP/RZyMKEL+V91yTMX+V/m+lqo/Jf6seRZ1oxCbcv/rP0BKfxgcuim0tD5Lx1tmnKV/7PZLPf7lY/xgKKxAKm7+S+lzyoaqh6Q/wihjmYiH02leeoYD06+V1f5LymzBjAe7Af5n601DUXGmFdIepekc5JeJ+lZSe+21j5d4mfvk/QOSd8p6W9I+ryk35P0E9baa0v72oyX+ZC19jtWfwfl+OpILfuXNvQ0py4HFfJEURR87eT4XJebnpbfS9Xnm6QPF5KaYjgcand3d7G9u7urM2fO6PLly6X2bztqwHrK1IDQXyZcDyrnIf/dI//DWTf/u1ALqAHrKaoBbc//omMOh8Ng+Z92ftL6+V9mMDkk8j8MF/l/5swZ7+fpGzVgPXk1gPxffTuLj/wve30tlMlk0vmBhLq5yv+s/duEGrC6JuW/FL6pNHT+S/KS/1UG0EPow40FdSL/7yH/15NXA0Lnf94xfeS/VM94cHwjWFfzX2I8wKc25H9rGookfUjSWyR9QNInJZ2W9BFjzIa19sMFP/uvJX2vpKcl/Yyk10h6u6SrxpjT1trl3/De4fGS/nC902++uqa5c3VRKe8Cy2g0cr5WZpm1k9POz9eamTHXa2fmmUwmXtZObtK6yaHXzMyyu7urc+fO6cSJE5KkGzduaHt7u/T+HVgzmRrgUdvzv0xTqUT+u1w7uQ/5L81rQNvzv2j/lqAGeNKF/C9quoyiqPX5X3Rncsj8l9zkfdp2k2qAj/xPu9s5D/m/QA3woCv5n3dsH/lfdFeyj/wv+v2Ox+Ng+S/NM9t1/jdtIMFH/kvlvweQ/0dQAzzoev5L7q//lJmVogv5XzQe0PX8l45muMt6UKYGkP9HkP+ehM7/+Jghm4rqGA8Omf9JjAe7Vdd4cBvyf8PrqztijHmjpLdK+lFr7T+11v6spKGk35D0k8aYl+f87Ks070a9ZK19i7X231pr3yPpTZJelPS2lB/7I2vtLy790+n1IkJeTEqbsj9ZFFZ9HkA3UQP8qmswIeYi/4sGkwG0FzXAry7kf9Nm7wHgDjXAn67kf9rzALqBGuAP+Q+gych/v3zkf1Emk/9A+7VlhqKJJCvp/fED1lprjPmApI9I+gZJv5bxs6+S9ApJt5Ye/380n+ruL9J+yBjzSkn3WWtTn++S0IPJoae3k+bdo3WsnSyFWzM55nrtzDx9mOKurjUzl506depYh+nm5mal/VuMGuBR6MGEPQ9rJhcduwv5L2WvmRzzsXZy1rrJfch/6Whmk/+1oQZ4VNdgQsxF/hfN5DYcDluf/0VNUz7yX1JmDYjvHiP/V9suy0X+b25u6tq1axk/0QrUAE+6kv95+egj/3d2dnJnqfCR/0U3TyQz3Hf+S/Ma0PUlz7JmFGpb/ncANcCTOgaTk8cOMVOpj/yX8mcq8pH/ebXWR/4X6cOSZ2mzioaqB+T/AvkfkKvx4SKh8l+qZzw4ZP4nMR7sFvmfrS0NRV8j6Ya19rNLj3888XxqAbHW/qkx5v+U9O3GmI9rPn3dayR9v6SXS/rplB/7x5K+XdKGMeY5ST9trX3f2u+iBF9rZuYJPZgceno7aR72oddOjr9ILZ/rctGr+nyTTCaTzl9IaopLly5pNBotDGNPSQAAIABJREFUBgTG47EuXrxYev+WowZ4FHowoY6mUvLfPfI/nHXzPzkNektRAzwKPZhcR1NpFEXB8j9+j67zv6hpKrQ+DCQ0gYv8v3jxou67774g5+sJNcCTOgeTk+fgs6nUR/4XDST4yP+mzcTXh4GEurnK/w6gBgQSajA55nJQOUvo/JfkJf+LBs1DI//9Iv8XyP9AXE42UeaaRYj8l+oZD+56/kuMB/jUhvxvS0PRQzreUarEY68v+Pl/pPl6mcl2rduSnrDW/vbSvtcl/ZKkP5b0gOaF5L3GmDdYa99Z9cTbIPRgssuiUfbYURQFXzs59JqZrtfKjLfzDAaDzq+dXNeamcs2NjZ09erVxesUfdhc3n/VO+MaghrgUejBhDqaSrue/9LRppEQayf3If+leQ1oe/5vbW3l3mXeAtSAgHwPJtfRVDoajYLlvzSvAa7zv0otkPzmv+Qu7/uW/2l3O+dxkf8dQA0IJMRgcuimUh/5H29nWT5HF/lfZoAmVP5L88x2nf+DwWAx+10T+Mh/qfz3APJ/gRoQQOjB5Jir8YG8plIpXP7H55R1fm3J/6LxAB/5L6mxNcBlPShTA8j/BfI/AJf5X+Uaje/8l+oZD846v67kv9SP8YC6xoPbkP9taSh6taQ/SXn8C4nn8/y5pN/TvBv11yW9TtL3SfplY8zftdY+G+9orf365A8aYz4kaVfS9xljfsZa+1zaAYwx79B8bU498MADle/Mivn6j37+/PnMc/JRLOJj5R3Tx6Dyqr/3dYQ+Zh/eYx3H5D02GjVgTXk1YJnLwYS0Y/rK/6zj+daH/495j+0/Xl3HdIQasKayNcB3/kt+m0r5/7gbx+Q9dueYjlAD1lSmBrgeTM46ns+mUv4/bv/x+nLMPrxHh6gBawid/0XX5vc8NpXy/3H7j1fHMfvwHus6pgPk/5qKaoCP/I8fL6Ot+d+XY/Ieu3FM18drS0PR5yW9MuXxVyWeT2WMeY2k35T089ba84nHL0t6VtKPS/qHWT9vrb1rjHmPpL8n6RslfShjvw9K+qAkPf7447ZKR2YoZc/J5WBC3jFdDyrnHW84HHpZO3k0GmUe09eamVnHc71WZrxtjMk85sHBgbcp7kL/P5R1PJ9rZqYds+hDZNWZLYqO1xLUAAfKnJPrwYSsY/pqKso6no/8l5RZA3yumVymBriuB2nH7FL+S+VqgO/8l/JrwDr5n3fMFqAGOFB0Tm3P/7z3uLOzEyz/pXkNcJ3/8UWAov+OrvM/65g+lzxrSg3wlf9Zx5Oya8C6+Z93zBagBjiQd04+BhOyjuezqTTtmD7yP97Oeo8+8r/M9bVQ+S/5XfKsKTUga0ahdbezjpc8ZtHP58nav4m5VBI1YE2h8z/vmD6bStMe85X/ee8x2TTlKv9ns1nu9ysf4wFFYwGSnyXPQv//k5fHvsYDytYAV/mfd8yGI/8dyMsqXzMTlcnH5L4+8l+qZzw4+V5d5b+kzBrAePB6so5X93hwk/O/LQ1FtyR9ecrjDx3++Zmcnz0j6VFJl5MPWms/a4z5PyS9qcTxP33456DEvq3mejChiIuLRvHzeaIoCr52cnyuy01Py++l6vNN4vNCEpBADQjA55eJNC7zvygfyX/3yH8ERA3wrO35X3TM4XAYLP/Tzk9aP/+LvuuERv4jIGqAR+T/6ttZfOR/2etroUwmE28DCcASaoAnofNf8ttUmiZ0/kvykv+hB1iL+LyxAEgg/z0Knf95x/SR/1I948HxjWBdzX+J8YC+a0tD0SckfZMx5nXW2uRUd1+XeD5LvJ7mfSnPvUzlfgd/4/DPz5bYt7Xq+DIhhVkzczQaOV8rs8zayWnn52vNzJjrtTPzTCYTL2snN2nd5NBrZpad5rLqdJhVO1sbhhrgWdvzv0xTqUT+u1w7uQ/5L81rQMg1k8tke9X8T7u7rmWoAR51If+Lmi6jKGp9/sd3JmcJmf+Sm7xP225SDfCR/0V5XJTvq+S/xPcAUQNSdSX/847tI//j7aL35zL/i36/4/E4WP5L88x2nf9NG0jwkf/S6t8DVs3/omO2ADXAk67nv+T++k9R/kvqRP4XjQd0Pf+loxnqsh6sUgPWyf+iYzYc+e9R6PyPjxmyqaiO8eCQ+Z/EeLBbTRkPbmL+t6Wh6KOS3inpuyVtSZIxxkj6Lkl3NF8HU8aYL9G8+/Rz1trPHf7spw7/fKuk/xy/oDHmUUnfIOm3Eo+91lp7pEgYY14h6YckvSTpVx2/r2N8rZlZJOTFJB/T21UtYABahRrgUV2DCTFXF5WadNcuAKeoAR51If+bNnsPAKeoAZ50Jf+LmkoBtBo1wJOu5D/jAUBnkf8e+cj/eHaevGOS/0C7taKhyFr728aYpyW9yxjz1yV9UtJpzaenO2etfelw16+VNJN0XoeFRtKvHO7/fcaYRw6ff63mxehVkn4scajvMcaclvTLmk9r91pJ3yLpKyX9iLX2eW9vskahB5PrKBo7Ozte107O43rN5CKu187M04cp7nyumZnm7t27On36tK5cuSJJevLJJxVFkTY2Npzs30bUAL9CDybU0VTahfyXVFgDfKydPP++flwf8l86mtm+81+a3xVC/h9FDfCrrsGEmKuLSnn5OBwOW5//RU1TPvJfUmYNiO8eI/9X284S/77J/3uoAf50Jf/z8tFH/u/s7OTOUuEj/4uappIZ7jv/pXkN6PqSZ1kzCvnKf2n+O3ed/3fv3i19/CaiBvhTx2By8tghmkp95L+UP1ORj/zPq7U+8r9IH5Y8S5tV1Hc92NzcdJ7/p0+fzj1mk5H/YbkaHy4SKv+lesaDQ+Z/EuPBbpH/2VrRUHTo2yU9J+nbJH2npGclvdVa++G8H7LWvmSMeZOkH5T0DyX9A827Sz8u6cestf8xsft/kvT1kt6u+fqYL2rexfoua+1Ft28nna+O1Ly/tKEHk+voRB0Oh8HXTo6/SC2f63LRq/p8k0wmk85fSAptOBxqd3dX586dkyRtb2/rzJkzunz5spP9W4wasIa8GhB6MKGOplLy3z3y348rV66Q/+moAWvIqwGhB5PraCqNoihY/sfv0XX+FzVNhdaHgYQ6kP+ZqAFryKoBdQ4mJ8/BZ1Opj/wvGkjwkf9Nm4mvDwMJdTh37pzz/C/bCN1w1IAVVWloCzWYHHM5qJwldP5L8pL/RYPmoZH/fuzu7jrP/93dXW/nGwj5v4ayNcDlZBNlrlmEyH+pnvHgrue/xHiAD23K/9Y0FFlrX5T0w4f/ZO2zJ+nYbTTW2v+v6GcP9/tVBZjGrmlCDya7LBpljx1FUfC1k0Ovmel6rcx4O89gMOj82smh18yMi8NTTz21eGx7ezvz/Kru31bUAH9CDybU0VTa9fyX5pntOv/z7lDoQ/5L8xoQKv8lkf8ZqAHh+B5MrqOpdDQaBct/aV4DXOd/lVog+c1/yV3e9y3/0+52TiL/01EDwggxmBy6qdRH/sfbWZbP0UX+lxmgCZX/0jyzXef/YDBYzH7XBD7yX8r/HhBnusv878BgMjUggNCDyTFX4wN5TaVSuPyPzynr/NqS/0XjAT7yX1Jja4DLelB0Lch1/he9ZtOR//65zP8q12h8579Uz3hw1vl1Jf+lfowHhB4PblP+bzh/RbSOj2JRNJiQLApp+677PABgNb4HE8h/AGimEIPJ5D8ANI/LwYQ85D8ANEvIwWQf+V9lABsAcE9dzUQx8h9on9bMUIRwQk1z6qoTtcyFq+Fw6GXt5Lyu1NBrZrpeKzPeNuZYk/fCwcFB56e4C71m5qlTp450j25vb2tzc9PZ/kCeUHemuc7/onz0kf9S9p0JdayZnMzwEGsn9yH/paOZ7Tv/JZH/qE1X81+aZ3ao/JfmNcB1/pcdQA+R/1I/ljwLnf+S9La3vU0S+Y+wQg4mdCH/qy555iL/y1xfC5X/Uj+WPMuaUchX/kvzGuA6/0+dOqUrV66UPgf0S+jB5NAzlYbOf+noTHyu8n82m+V+v/IxHlA0FiB1N/+l9FlFfdcDH/nf5tmJ4FcdzUTJfIz5yn+pnvHg5Ht1lf+SMmsA48F+kP/ZaChqGF9rZpYVajAh5nJQIU8URcHXTo7Pdbnpafm9VH2+SfpwISm0S5cuaTQaLUJ/PB7r4sXsJXur7o9mq7MGhP4y4XpQOQ/57x7578fm5ib532N11YC253/RMYfDYbD8Tzs/af38LzOYHBL57wf532911ADyf/XtLD7yv+z1tVAmk0nnBxLqsL297Tz/L126pPvuu8/5ucK90DWgjsHk0E2lofNfkpf8rzKAHkIfbiyog4/8H41GunbtmvNzhVt1fAcInf95x/SR/1I948HxjWBdzX+J8QAf2pT/NBRhoa5p7lxdVMq7wDIajZyvlVlm7eS08/O1ZmbM9dqZeSaTiZe1k5u0bnLoNTM3NjZ09erV0udXdX8gTdvzv0xTqUT+u1w7uQ/5L81rQKj8l0T+I7gu5H9R02UURa3P/6I7k0Pmv+Qm79O2m1QDfOR/2t3OSdbaUudG/sOFruR/3rF95H/RXck+8r/o9zsej4PlvzTPbNf537SBBB/5L+V/DyhTA1a5XgSk6Xr+S+6v/5SZlaIL+V80HtD1/JeOZrjLepBXAy5fvpx7TquOF+TNNIL+Cp3/8TFDNhXVMR4cMv+TGA92K/R4cJvyn4aihvHVkVo0rVbIi0k+prerWsAAoInqqAF1DSbEXF1UatJduwCwijpqQBfyv2mz9wDAKkLXgK7kf1FTKQC0gY8akPcdoCv5z3gAgLar4zqQj/yPZ+fJOyb5D7QbDUXo/JrJ0rx7tI61k6VwaybHXK+dmacPU9yFXjOz6ENk0c+vuz/6J/RgQh1NpV3Ifyl7zeSYj7WTs7rZ+5D/0tEM9Z3/Un4NIP/hQ12DCbEQTaXD4bD1+V/UNOUj/yVl1oD47jHyf7XtLFk1gPyHD13J/7x89JH/Ozs7ubNU+Mj/oqapZIb7zn9pXgO6vuRZ1oxCvvI/ecxVf36V/dFfdQwmJ48doqnUR/5L+TMV+cj/vFrrI/+L9GHJs7RZRUOPB5D/CMnV+HCRUPkv1TMeHDL/kxgPdov8z0ZDEYIPJtfRiTocDoOvnRx/kVo+1+WiV/X5JplMJp2/kAR0XejBhDqaSsl/98h/oBtCDybX0VQaRVGw/I/fo+v8L2qaCq0PAwlA19U5mJw8B59NpT7yv2ggwUf+N20mvj4MJAB9E2owOeZyUDlL6PyX5CX/iwbNQyP/gW5xOdlEmWsWIfJfqmc8uOv5LzEe0Hc0FCH4YLLLolH22FEUBV87OfSama7Xyoy38wwGg86vnRx6zcyy01xWnQ6TOxWQJfRgQh1NpV3Pf2me2a7zP+8OhT7kvzSvAaHyP23fVfdZ3p8agLJ8DybX0VQ6Go2C5b80rwGu879KLZD85r/kLu/7lv9FeVyU76vkv8T3AJQTYjA5dFOpj/yPt7Msn6OL/C8zQBMq/6V5ZrvO/8FgsJj9rgl85L+0+veAVfO/6JiAFH4wOeZqfCCvqVQKl//xOWWdX1vyv2g8wEf+S2psDXBZD1apAevkf9ExAZf5X+Uaje/8l+oZD846v67kv9SP8YCmjAc3Mf9pKGoYX2tm5vFRLIoGE1wVjSbP3gAAVdVRA5b5Hkwg/wEgXd01IMRgMvkPAOnqrAGhBpPJfwBIV1cNCDmYXMdMpQDQdH3I/zTkP9A+NBThmC6umTkcDr2snZzXlRp6zUzXa2XG28aYzGMeHBx0foq70GtmZrl7965Onz6tK1euSJKuX7+uKIq0sbFRan+gjFCDCaGbinzkv5R9Z0IdayYnMzzE2sl9yH/paGa3Nf+vX7++0nHRL13Nf2me2aHyX5rXANf5X3YZoRD5L/VjybOu5H+ZZfrQbyEHE7qQ/1WXPHOR/2Wur4XKf6kfS55lzSjUtvzP2h+Qwg8mh24qDZ3/0tGmKVf5P5vNcr9f+RgPKBoLkLqb/1L6rKKh6gH5jxDqaCby0VSap47x4OR7dZX/kjJrAOPBfpD/2WgoahhfHall/9KGnubU5aBCniiKgq+dHJ/rctPT8nup+nyT9OFCUlMMh0Pt7u4utnd3d3XmzBldvny51P5ohzprQOgvE64HlfOQ/+6R/+Gsm//Ugvaoqwa0Pf+LjjkcDoPlf9r5Sevnf5nB5JDI/zBc5P+ZM2e8nyfcqKMGkP+rb2fxkf9lr6+FMplMOj+QUDdX+Z+1P5rHRw1oUv5L4ZtKQ+e/JC/5X2UAPYQ+3FhQJ/K/f+r4DhA6//OO6SP/pXrGg+Mbwbqa/xLjAT61If9pKMJCXdPcubqolHeBZTQaOV8rs8zayWnn52vNzJjrtTPzTCYTL2snN2nd5NBrZmbZ3d3VuXPndOLECUnSjRs3tL29XXp/1kxGnrbnf5mmUon8d7l2ch/yX5rXgLbnf9H+6Lcu5H9R02UURa3P/6I7k0Pmv+Qm79O2m1QDfOR/2t3Oech/+NSV/M87to/8L7or2Uf+F/1+x+NxsPyX5pntOv+bNpDgI/+l8t8DyH/41vX8l9xf/ykzK0UX8r9oPKDr+S8dzXCX9aBMDSD/EULo/I+PGbKpqI7x4JD5n8R4sFt1jQe3If83vL46WiPkxaS0KfuTRWHV5wEA1dU1mBBzkf9Fg8kAgHRdyP+mzd4DAG3QlfxPex4AkI/8B4D+8pH/RZlM/gPtxwxFCD6YHHp6O2nePVrH2slSuDWTY67XzszThynu6lozc9mpU6eOdZhubm5W2h9IE3owYc/DmslFx+5C/kvZaybHfKydnLVuch/yXzqa2eQ/uqiuwYSYi/wvmsltOBy2Pv+LmqZ85L+kzBoQ3z1G/q+2XZaL/N/c3NS1a9dWOj66rSv5n5ePPvJ/Z2cnd5YKH/lfdPNEMsN95780rwFdX/Isa0ahtuU/kKWOweTksUPMVOoj/6X8mYp85H9erfWR/0X6sORZ2qyioeoB+Y86uBofLhIq/6V6xoND5n8S48Fukf/ZaChqGF9rZuYJPZgceno7aR72oddOjr9ILZ/rctGr+nyTTCaTzl9IaopLly5pNBotBgTG47EuXrxYen+0Qx01IPRgQh1NpeS/e+R/OOvmf3IadDRbHTUg9GByHU2lURQFy//4PbrO/6KmqdD6MJDQBC7y/+LFi7rvvvuCnC/WE7oG1DmYnDwHn02lPvK/aCDBR/43bSa+Pgwk1M1V/qM96vgekBRqMDnmclA5S+j8l+Ql/4sGzUMj//0i//unK/lf9ppFiPyX6hkP7nr+S4wH+NSG/KehCMEHk10WjbLHjqIo+NrJodfMdL1WZrydZzAYdH7t5LrWzFy2sbGhq1evLl6n6MPm8v6r3hmH7gs9mFBHU2nX81862jQSYu3kPuS/NK8Bbc//ra2t3LvMgSTfg8l1NJWORqNg+S/Na4Dr/K9SCyS/+S+5y/u+5X/a3c55XOQ/UFaIweTQTaU+8j/ezrJ8ji7yv8wATaj8l+aZ7Tr/B4PBYva7JvCR/1L57wHkP0IKPZgcczU+kNdUKoXL//icss6vLflfNB7gI/8lNbYGuKwHZWoA+Y+QXOZ/lWs0vvNfqmc8OOv8upL/Uj/GA+oaD25D/tNQ1DC+/qPn/WX1USyKBhNcFY0mz94AAFXVUQOW+R5MIP8BIF3dNSDEYDL5DwDp6qwBoQaTyX8ASOejBoTO/6JsrmOmUgBourq+A9TVTBQj/4H2oaEIx3RxzczhcOhl7eS8rtTQa2a6Xisz3s6b1eDg4KDzU9yFXjOz6ENk1ZktmJkIVYQaTAjdVOQj/6XsOxPqWDM5meEh1k7uQ/5LRzM0xJrJeTWA/IdPXc1/aZ7ZofJfmtcA1/lfdhmhEPkv9WPJs9D5L2XXAPIfPoUcTOhC/ldd8sxF/pe5vhYq/6V+LHmWNaOQr/xPHnPVn19lf/Rb6MHk0E2lofNfOto05Sr/Z7NZ7vcrH+MBRWMBUnfzX0qfVTT0eAD5D5/qaCby0VSap47x4OR7dZX/kjJrAOPBfpD/2WgowhGhpzl1OaiQJ4qi4Gsnx+e63PS0/F6qPt8kfbiQBPRF6C8TrgeV85D/7pH/QHe0Pf+LjjkcDoPlf9r5Sevnf5nB5JDIf6AbyP/Vt7P4yP+y19dCmUwmnR9IALqujsHk0E2lofNfkpf8rzKAHkIfbiwAui50/ucd00f+S/WMB8c3gnU1/yXGA3rPWpv7j6SvlPQfDv/58aL9U37+Jw5/9tckfUXVn0+8zisk/aikT0v6gqRPSnpzyZ+9T9L/Ium/SPozSX9yeE6bGft/6+Hrf0HSvqTzkl5e9lzf+MY32lXM/3P4kfXaycdns5m9//777Ww2S9236vNpx8w6DxfHznuPkuzOzo7d2dlxul3m95o8P0mp76HK80XHO3XqlD116pSz7aLf62AwsIPBwOl23t+d6XRqp9Pp4nEX23nv0cfxso5ZJgOWX6/s/qvmi6TfsSvmtst/qAHrKcoO1/mfdcy0x1wdO+89+sj/rBrgM/+L/ju6zv9Tp05lvseQ+R8fM2QeJ48Z8nh5Vs3/Mq+dhRrQ/RoQKv/THnd57KIaECL/l9+jy/wveo8+8j+vBvjI/zI1IOayHmS9x5DHy3s87fWKLO9PDaAGpD3mI/+zjrf8eKhrT77yv+g9us7/rPcYPx4q/+Pj+cr/Mn93XH8fyPq7E/J4eY+vm/95r12EGtD+GpD3981H/hcdc93Xzno+6/9jX/mf9x595H/ee/SR/1nHix/3lf9Ff3dC57Hr400rXgtykf9Zr12E/G9//ue9dlb+WLt+RhcdM+S1Jx/5X3QtyEf+Z73P5GOMB3drPLjO/D/8ucwaUGaGop+QdFLS/y3pXIn9l71f0ick/TVJ75b0P63wGpL0IUlvkfQBzcP9tKSPGGM2rLUfLvjZfy3peyU9LelnJL1G0tslXTXGnLb2/2fv7aNs266Czt+qa0ISQSH1kmdiiK8FbbB1MAYPQVToRGS86nPsrqJu9wFiSL0EjXQYag8cYPPxxr1RPsxoGhzEBPkIeRUJ0Sf3Xkq6zr3VAeuZ7uAlKNqBbjCDmBekE0gopGFoEmNq9R+7dmXXeXuvtfc5a861P+ZvjBr19j77nLV23Xq/WXvPudf0d8oDnXOvuhhrCbwe+DzgMeCFwF9ec+6tkeqZGcN6JhuG0XMsBggxhp7JfXtq1zCM5FgMEGIM/u/b6j2GYSTHYoAAY/F/H1fyNAwjKRYDBBiL/y0fYBijxvwvhIT/Y23azf+GMXyCBUXOuT8MzCkqxV7nvf93XQfw3r/fOfc64O8Ae865z+z6Oc65h4GXA6/13t+82PfDwDuA73bOPeG9/3jDe58FvBq47b1/WWX/m4EPAI8CdyrHvg54EvgLF9VYOOd+G/gW59z3ee9/ocvch8DYeyZD0d8yR+9k0OuZXJK6d2aIKSxxp90z8/z8nP39fY6OjgB45JFHWC6XbG1tJTl+iFgMkGUMPZNjY4/B/9DcM7lEondyU9/kKfgfrjpb2v8Ae3t75v8VLAbIkiuZUJLqplLIj7PZbPD+jxVNSfgfaIwBZ2dngPl/3e0myp+3+f+TWAyQYyz+D/lRwv/Hx8fM5/PGMSX8Hyuaqjpc2v9QxICxtzwrk3ta/ofiZ57a/+fn563H7yMWA+TIkUyujq1RVCrhfyAYAyT8H4q1Ev6PMYWWZzdv3lTPB+zs7CT3//7+fnDMPmP+1yVVfjiGlv8hTz5Y0/9VLB+cFvN/M7EVir7y4vvvAn9vg3FeD3wL8GnAV1OsetSFBUVR0xvKHd5775x7I/BjwJdStFSr41kUy+N9cGX/vwc+AvzHyr6XAg8AbyiDxwVvBL71Yh6iAUSqIjX0Szv2nslQyF67d/IUemYuFovR30jSZjabcXJywsFBsSDc4eEh169f586dO0mOHygWAzYkFAO0kwk5ikrN/+kx/8twdHRk/n86FgM2JBQDtJPJOYpKl8ulmv/Lc0zt/1jRlDZTSCTkwPxfi8WADWmKATmTydU5SBaVSvg/lkiQ8H/fVuKbQiIhBwcHB8n937YQusdYDNiALgVtWsnkkpRJ5Sa0/Q+I+D+WNNfG/C/DyclJcv+fnJyIzVcB8/+GtI0BKRebaHPPQsP/kCcfPHb/g+UDJBiS/2MFRX+GQtw/5b3/yLqDeO8/4pz7KYpl6f4s3QuKPh94ynv/4ZX976q8XhtAvPe/7Zz7v4BXOufeRVFt+qnA3wCeAXzvyjjVzy0/4wPOuV+rvD4qtJPJKYNG27GXy+XlEwSrTxRsut1EGUBPT0+vzHH1plfX15vY29sDPllRmmo7xPb29qXst7e3AZJt94UbN24AT//jbtPtpj/qyuDw+OOPX+47PDxsnF/X4weKxQBBtJMJOYpKx+5/KJyd2v+hJxSm4H8oYoCW/wHzfz0WAxSRTibnKCqdz+dq/ociBqT2f5dYALL+h3S+n5r/6552rmL+r8VigBIayWTtolIJ/5fbTazOMYX/2yRotPwPhbNT+397e/ty9bs+IOF/CF8HlE5P6f+BJ5PBYoAK2snkklT5gVBRKej5v5xT0/yG4v9YPkDC/0BvY0DKeBC7F5Ta/7HP7DnmfwVS+r/LPRpp/0OefHDT/Mbif5hGPkA7Hzwk/8cKiv74xfefSTDWz1AUFP2JNd77Ap5eUUpl3wsj7/9Kin6Z1Z/grwMv9d7/3Mo41c9dHatxHOfcqymW0uPBBx/s/GSWBk1zkggW5VihMSWSyjl+7tpjTuEcc4xp59hrLAYkoO2cUiYT6saU8n+Xc0zJFP4/tnMc/ni5xkyExYAEtJmTtP9BtqjU/j8ex5h2juMZMxEWAxIQm1PqZHLTeJJFpfb/8fDHm8qYUzjHhFgM2BBN/8fuzT8pWFRq/x8Pf7wcY07hHHONmQDzfwJCc5Lwf2yvvBP5AAAgAElEQVTMKkP1/1TGtHMcx5jJx/PeN34BvwN8AnhZ6Lg2X8DLgHPgd9Z473uBf1qzf4tiBaW/H3n/HwTeAnwPsEch+l+mCAp/tHLcm4Dzhs94B/DLbeb78MMP+3Uo/jlkaPrsuv2np6f+gQce8Kenp7Xvaft63Wev7ks11unpafQcj4+P/fHx8eX+FNuhMU9PT2vnX93X9fUu/46pCI0J+CeeeMI/8cQTSbdDvzs3btzwN27cuNyfYjt2jsDl+1JtN53j7u6uB/zBwYE/ODjwgN/Z2Wmcf9vj1/0dAf6F39D/m35ZDNictu6QdnJ1X8qx6s6lOqaE/5tigJT/Y+coRdM5avq/HFPC/21igIb/q+Ol9n/52etgMWA6MUDzb/LU/l89l9Uxtfxfjifh/zY/VwmaYoCE/9vEgJKU8SAU51L7PxZzJPzfdI5tsBgw3hgg5f+m8cr9Ev5vGlPK/7FzlPB/0/210Fw2JTSelP/bnGPq64Gm3x0J/7eJAan9Xx6/DhYDhh8DYv9Paf9NLuH/pjGr+1LfD4rFubo5b3p9EDvH1ITOUcr/sd9XDf+X+6X8H/u5Svh/nd8T8//w/R/67NJVWn+TV8dMOVZsPO/188F1c97U/32MAZYPTpsP7pP/L+bUGANiKxQ94+L7JyLHteF85TO78BHgU2r2P6vyei3OuU+lWB3pR7z3r63svwO8B3gd8BWVz3HOuWd47z9eM9babd/aItUzsy2pn0yLkXKlihDL5VK9d3I51zH3zKz2t7TeyWm4ffs28/n8ckm6vb09bt26lez4gWIxQAGpJxOaSL1SUQjzf3rM/zLs7OyY/5+OxQBhhu7/2Jiz2UzN/3Xzg839H7vW0cb8L4P5vxaLAYKY/9ffbkLC/23vr2mxWCyS+796bTFVDg8Pk/v/9u3bXLt2LflcFbEYIIS2/0F2pdI6tP0PiPi/7c9XCwn/V7enioT/5/M59+7dSz5XJcz/guRoc6bpf8iTDy5Xgxmr/8HyARIMyf+xgqIzimXfnp9grOddfP+tNd77QeCza/aXS9J9IPDe68CLgTvVnd77Dzvn/g/gS1bGgWIpu/fXjPXuthMeIjkuJkCnZ+Z8Pk/eK7NN7+S6+Z0K9cwsSd07M8RisRDpndynvsk3lHtmbm1tcffu3dbz63r8QLEYIMzQ/d+mqBTM/yl7J0/B/1DEAC3/A+b/eiwGCDIG/8eKLpfL5eD9f3p6GowFmv6HNL6v2+5TDJDw/82bN4MxoHgYLM6E/A8WA8QYi/9DY0v4v9yOnV9K/8d+vnt7e2r+h8LZqf3ft0SChP8hfB3QJgasc79o4FgMEGLs/of0939i/gdG4f9YPmDs/oerDk8ZD0Ix4M6dO42vwfr5Audc6/f0DPO/INr+L8fULCrKkQ/W9H8VywenRTsfPCT/xwqKPkghzi9MMFb5GSHZN/HzwJc5557vvf9QZf8XVV5vouxzWfdIxu/h6s+g/Jw/SSWAOOdeCLwIeLzDnNdCqiI19AcL6N5MkuyZbBjGKLEYsCGhGJArmVCS6qZSn57aNQwjKRYDNiQUA8bg/76t3mMYRlIsBmxIUwwYi/9jRaWGYQwaiwEbELoGGIv/LR9gGKPF/L8hoRgg4f9ydZ7QmOZ/wxg2sYKi/xN4GNhxzj3He/8f1xnEOfccYIeib9s71/iIHwe+CXgNcPPiMx3wdcBvUPSzLMd5MfCb3vvfvHjvv7n4/nLgX1Xm9GLgS4GfrYxzSrEq09c75275Tz4e8pqL76O8U6GdTM4RNI6Pjy+XpCsrSVNtxyh/Pqenp8DTz7/L620S5quVpJtuh5jCEnerf3yl3l4l9kdk7P2bHt9TLAYIop1MyFFUOgb/A9EYkNr/P/ETP9FYzT4F/8NVh0r7H8IxYKL+B4sBouRKJpRoFJXOZrPB+z9WNCXhf6AxBpRPj5n/19tuoikGTNj/YDFAjLH4P+RHCf8fHx8HV6mQ8H+saKrqcGn/QxEDxt7yrGlFISn/V8dc9/3rHD8ALAYIkSOZXB1bo6hUwv8QXqlIwv+hWCvh/xhTaHlWt6qodj7A/G/+1yRVfjiGlv8hTz5Y0/9VLB+cFvN/M7GConvAXweeC3wjsO7MvhHYpigo6ty4zXv/c865twGPOeeeS7HU3D7F8nQHlf6WX0gRBF7LRaABfvLi+G9wzr3o4vXnUQSFZwHfXhnno865bwZ+EPhJ59xPAJ93ceyPeO9HucSddjI5RyXqbDZT751cXkitznU16HV9vU8sFovR30gy8mMxQBbtZEKOolLzf3rM/4YWFgNk0U4m5ygqXS6Xav4vzzG1/2NFU9pMIZFg9AOLAXLkTCZX5yBZVCrh/1giQcL/fVuJbwqJBKMfWAzQQyuZXJIyqdyEtv8BEf/HkubamP8NDcz/eqRcbKLNPQsN/0OefPDY/Q+WD5g6wYIi7/2Jc+4XgD8BfJtz7he997e6DOCc+++BxyiKif5v733ngqILXgm8D3gF8FeA9wAv996/NfQm7/3HnXNfAvxN4CuA/xb4OPAu4Nu99/9s5fgfcs79J4oiqDcAHwK+A/jba86792gnk1MGjbZjL5dL9d7J2j0zU/fKLLdDbG9vj753snbPzLbLXHZdDnMETypYDBBCO5mQo6h07P6Hwtmp/R96QmEK/ociBmj5v+7YdY9ZPd5igMWAtkgnk3MUlc7nczX/QxEDUvu/SywAWf9DOt9Pzf8xH8f8vo7/wa4DsBjQCo1ksnZRqYT/y+0mVueYwv9tEjRa/ofC2an9v729fbn6XR+Q8D+sfx2wrv9jYw4EiwHCaCeTS1LlB0JFpaDn/3JOTfMbiv9j+QAJ/wO9jQEp48E6MWAT/8fGHADmf2FS+r/LPRpp/0OefHDT/Mbif5hGPqAv+eA++j+2QhEU4j0GtoB/5Jx7PfCd3vsPh97knHse8C3AX7147/nFZ62F9/5jwLdefDUd8yTwtHV5vfe/E3vvyvGHwOFaE90QqZ6ZISSCRSyZkCpo9Hn1BsMw0mExQA/pZIL53zCMrlgM0EEjmWz+NwyjKxYD5NFKJpv/DcPoisUAWTSTyTlWKjUMY7iY/2XJVUxUYv43jOERLSjy3t9zzt0A/tbFrr8G/I/Ouf8d+OfArwC/ffHapwOfBfxp4MuBZ/JJof8t7/3dhHM3hBhjz8zZbCbSOzlUlardMzN1r8xyu2hPW8/Z2dnol7jT7pnZxPn5Ofv7+xwdHQFw//59lsslW1tbrY43jDZoJRO0i4ok/A/NTybk6JlcdbhG7+Qp+B+uOnuo/r9///5a4xrTYqz+h8LZWv6HIgak9n/bNkIa/odptDwbi//btOkzpo1mMmEM/u/a8iyF/9vcX9PyP0yj5VnTikJD83/T8YYB+slk7aJSbf/D1aKpVP4/PT0NXl9J5ANiuQAYr/+hflVRrXhg/jc0yFFMJFFUGiJHPrh6rqn8DzTGAMsHy2D+b6bNCkV477/dOfcx4DuBaxSFQvOLrybK37pPAN/mvX/dJhOdClIVqW1/abWXOU2ZVAixXC7VeyeXc10telo9l66v94kp3EjqC7PZjJOTk8vtk5MTrl+/zp07d1odbwyDnDFA+2IidVI5hPk/PeZ/PTb1v8WC4ZArBgzd/7ExZ7OZmv/r5geb+79NMlkT878OKfx//fp18XkaacgRA8z/6283IeH/tvfXtFgsFqNPJOQmlf+bjjf6h0QM6JP/Qb+oVNv/gIj/uyTQNZjCgwU5Mf9PjxzXANr+D40p4X/Ikw8uHwQbq//B8gGSDMH/rQqKALz3/4tz7h0UKxV9OTVLydXwduCG994ejR4AuZa5S3VTKXSDZT6fJ++V2aZ3ct38pHpmlqTunRlisViI9E7uU99k7Z6ZTZycnHBwcMBDDz0EwFNPPcXhYfNKnKvHD7xnsiHM0P3fpqgUzP8peydPwf9QxICh+z92vDFtxuD/WNHlcrkcvP9jTyZr+h/S+L5uu08xQML/dU87hzD/G5KMxf+hsSX8H3sqWcL/sZ/v3t6emv+hcHZq//ctkSDhf2h/HWD+N6QZu/8h/f2fNqtSjMH/sXzA2P0PVx2eMh60iQHmf0MDbf+XY2oWFeXIB2v6v4rlg9OSKx88BP9vdTnYe/+z3vtHgD8G/HXgCeCdwC9ffL0T+MfA/wT8Me/9I1ZMNAw0bybVLdlfDQrrvm4YhmF0J1cyoSSF/2PJZMMwDKOeMfi/b6v3GIZhDIGx+L/udcMwDCOM+d8wDGO6SPg/5mTzv2EMn9YrFFXx3pcFRK9POx0jB9rJZO3l7aCoHs3ROxn0eiaXpO6dGWIKS9zl6pm5yu7u7tMqTHd2djodbxh1aCcTnhTomRwbewz+h+aeySUSvZOb+iZPwf9w1dnmf2OM5EomlKTwf2wlt9lsNnj/x4qmJPwPNMaA8ukx8/96221J4f+dnR3u3bu31vjGuBmL/0N+lPD/8fFxcJUKCf/HHp6oOlza/1DEgLG3PGtaUWho/jeMJnIkk6tja6xUKuF/CK9UJOH/UKyV8H+MKbQ8q1tVVCsemP+NHKTKD8fQ8j/kyQdr+r+K5YPTYv5vZq2CIkMOqZ6ZIbSTydrL20Ehe+3eyeWF1OpcV4Ne19f7xGKxGP2NpL5w+/Zt5vP5ZUJgb2+PW7dutT7eGAY5YoB2MiFHUan5Pz3mfz029X91GXSj3+SIAdrJ5BxFpcvlUs3/5Tmm9n+saEqbKSQS+kAK/9+6dYtr166pzNfYDO0YkDOZXJ2DZFGphP9jiQQJ//dtJb4pJBJyk8r/xnDIcR1QRSuZXJIyqdyEtv8BEf/HkubamP9lMf9Pj7H4v+09Cw3/Q5588Nj9D5YPkGQI/m9dUOScuwb8KeBPAJ8O/A7wC8A/997/Z5npGRpoJ5NTBo22Yy+XS/Xeydo9M1P3yiy3Q2xvb4++d3KunpmrbG1tcffu3cvPif2xuXr8uk/GGeNHO5mQo6h07P6Hq0UjGr2Tp+B/KGLA0P1/8+bN4FPmhlFFOpmco6h0Pp+r+R+KGJDa/11iAcj6H9L5fmr+r3vaOUQK/xtGWzSSydpFpRL+L7ebWJ1jCv+3SdBo+R8KZ6f2//b29uXqd31Awv/Q/jrA/G9oop1MLkmVHwgVlYKe/8s5Nc1vKP6P5QMk/A/0NgakjAdtYoD539Akpf+73KOR9j/kyQc3zW8s/odp5ANy5YOH4P9WBUXOuevA9wAvqnn5A865b/Te/8OkM5soUv/ooV9WiWARSyakChp9Xr3BMAyjKzliwCrSyQTzv2EYRj25Y4BGMtn8bxiGUU/OGKCVTDb/G4Zh1CMRA7T9H3NzjpVKDcMw+k6ua4BcxUQl5n/DGB7RgiLn3KuAHwTcxdcqfxB4q3Pu93vvfyDx/IwMjLFn5mw2E+mdHKpK1e6ZmbpXZrkdWtXg7Oxs9EvcaffMjP0R2XVlC1uZyOiCVjJBu6hIwv/Q/GRCjp7JVYdr9E6egv/hqkM1eiaHYoD535BkrP6Hwtla/ociBqT2f9s2Qhr+h2m0PNP2PzTHAPO/IYlmMmEM/u/a8iyF/9vcX9PyP0yj5VnTikJS/q+Oue771znemDbayWTtolJt/8PVoqlU/j89PQ1eX0nkA2K5ABiv/6F+VVHtfID535AkRzGRRFFpiBz54Oq5pvI/0BgDLB8sg/m/mWBBkXPuBcD3AVsXu/4D8DPAh4HnAX8a+L0UhUbf45z737z3/6/cdA1ptJc5TZlUCLFcLtV7J5dzXS16Wj2Xrq/3iSncSDKMqaB9MZE6qRzC/J8e879hjIeh+z825mw2U/N/3fxgc/+3SSZrYv43jHFg/l9/uwkJ/7e9v6bFYrEYfSLBMMZOjmSydlGptv8BEf93SaBrMIUHCwxj7Gj7PzSmhP8hTz64fBBsrP4HywdMndgKRV8LPAfwwE8AX+u9/+3yRefcpwM/BFwHnnVx/N+SmaohTa5l7lLdVArdYJnP58l7ZbbpnVw3P6memSWpe2eGWCwWIr2T+9Q3WbtnZttlLrsuh2lPKhghhu7/NkWlYP5P2Tt5Cv6HIgZo9kxu4/au/q97us4wSsbg/1jR5XK5HLz/Y08ma/of0vi+brtPMUDC/zEfx/y+jv/BrgOMesbi/9DYEv6PPZUs4f/Yz3dvb0/N/1A4O7X/+5ZIkPA/rH8dsK7/Y2Ma02Xs/of093/arEoxBv/H8gFj9z9cdWjKeLBODNjE/7Exjemi7f9yTM2iohz5YE3/V7F8cFr6kg/uo/9jBUV/7uL7e4Gv8t5/vPqi9/63nXMvA34R+GzgpVhB0UZI9cyMoXkzSWJ5u64BzDAMo4/kiAG5kgklqW4q9empXcMwjHXIEQPG4P++rd5jGIaxDtoxYCz+jxWVGoZhDAHtGDAW/1s+wDCMoZPjPpCE/8vVeUJjmv8NY9jECoo+l2J1oresFhOVeO8/7pz7BxSFRJ+beH6GAtrJ5BxB4/j4OEvvZNDrmVySundmiCkscafdM/P8/Jz9/X2Ojo4AeOSRR1gul2xtbSU53jBW0U4m5CgqHYP/oblncolE7+SmvslT8D9cdba0/6F4KsT8b2iSK5lQkuqmUsiPs9ls8P6PFU1J+B9ojAHl02Pm//W2myh/3uZ/Q4Ox+D/kRwn/Hx8fB1epkPB/rGiq6nBp/0MRA8be8qxpRSEp/0PxM0/t//Pz89bjG9MiRzK5OrZGUamE/yG8UpGE/0OxVsL/MabQ8qxuVVHpeLCzs5Pc//v7+8ExDaMkVX44hpb/IU8+WNP/VSwfnBbzfzOxgqJPv/j+nshx5eufHjzKiCJVkRr6pdVOJueoRJ3NZuq9k8sLqdW5rga9rq/3icViMfobSdrMZjNOTk44ODgA4PDwkOvXr3Pnzp0kxxv9JkcM0E4m5CgqNf+nx/wvw9HRkfl/wuSIAdrJ5BxFpcvlUs3/5Tmm9n+saEqbKSQScmD+nzbaMSBnMrk6B8miUgn/xxIJEv7v20p8U0gk5ODg4CC5/9sWQhv5kYgBXQratJLJJSmTyk1o+x8Q8X8saa6N+V+Gk5OT5P4/OTkRm6+Rjhz3gaqkXGyizT0LDf9Dnnzw2P0Plg+QYEj+jxUUfQrFCkUfjRz3sYvvz9h4RoY62snklEGj7djL5VK9d7J2z8zUvTLL7RDb29uj752s3TOzDA6PP/745b7Dw8PG+XU93jBW0U4m5CgqHbv/oXB2av+HnlCYgv+hiAFa/gfM/0Z2pJPJOYpK5/O5mv+hiAGp/d8lFoCs/yGd76fm/7qnnauY/42caCSTtYtKJfxfbjexOscU/m+ToNHyPxTOTu3/7e3ty9Xv+oCE/yF8HVA6PaX/LZlstEE7mVySKj8QKioFPf+Xc2qa31D8H8sHSPgf6G0MSBkPYveCUvs/9pmGkdL/Xe7RSPsf8uSDm+Y3Fv/DNPIB2vngIfl/K/knGoNDIljEkgnVoFB37KavG4ZhGOshnUww/xuGYfQTjWSy+d8wDKN/pEwmhDD/G4Zh9AvNZLKE/7sksA3DMIxPkquYqMT8bxjDI7ZCkTFBtJY5TVWJ2ubG1Ww2E+mdHKpK1e6ZmbpXZrntnGsc8+zsbPRL3Gn3zNzd3b1SPXp4eMjOzk6y4w0jhNaTaan9H/OjhP+h+cmEHD2Tqw7X6J08Bf/DVWdL+x8w/xvZGKv/oXC2lv+hiAGp/d82ga7hf5hGyzNt/wM8+uijgPnf0EUzmTAG/3dteZbC/23ur2n5H6bR8qxpRSEp/0MRA1L7f3d3l6Ojo9ZzMKaFdjJZe6VSbf/D1ZX4Uvn/9PQ0eH0lkQ+I5QJgvP6H+lVFpeOBhP9tdSKjiRzFRFU/lkj5H/Lkg6vnmsr/QGMMsHywDOb/ZtoWFP0559ynB17//PI/nHOviH2Y9/4tLcedHFI9M9uilUwoSZlUCLFcLtV7J5dzXS16Wj2Xrq/3iSncSNLm9u3bzOfzS+nv7e1x69atZMcb/SZnDNC+mEidVA5h/k+P+V+GnZ0d8/+EyRUDhu7/2Jiz2UzN/3Xzg8393yaZrIn5Xwbz/7TJEQPM/+tvNyHh/7b317RYLBajTyTk4PDwMLn/b9++zbVr15LP1UiPdgzIkUzWLirV9j8g4v8uCXQNpvBgQQ4k/D+fz7l3717yuRppyXENoO3/0JgS/oc8+eDyQbCx+h8sHyDBkPzftqDor7Y4xl98f3OL4zoXFDnnngk8BhwAzwfeA3yX9/5tkfe9BDgNHPJT3vsvrxzvG457k/f+L3Wa9MDItcxdqptKoRss8/k8ea/MNr2T6+Yn1TOzJHXvzBCLxUKkd3Kf+iZr98zc2tri7t27refX9fihYjFAlqH7v01RKZj/U/ZOnoL/oYgBWv4HzP8NWAyQYwz+jxVdLpfLwfs/9mSypv8hje/rtvsUAyT8X/e0cxXvmxR0lSn5HywGSDEW/4fGlvB/7KlkCf/Hfr57e3tq/ofC2an937dEgoT/IXwd0CYGrHO/aOhYDJBh7P6H9Pd/2qxKMQb/x/IBY/c/XHV4yngQigF37twJzmndfEFopZG+Y/6XQ9v/5ZiaRUU58sGa/q9i+eC0aOeDh+T/NgVFfYk6bwJeBrwReDewD/yYc27Le//WwPt+Cfiamv0vBV4F1JVpPXkxXpVf6TrhdZCqSI0tq6V5M0liebuuAcwwjMFhMWADQjEgVzKhJNVNpT49tWsYRnIsBmxAKAaMwf99W73HMIzkWAzYgKYYMBb/x4pKDcMYPBYD1iR0DTAW/1s+wDBGjfl/A0IxQML/5eo8oTHN/4YxbGIFRb1otOmcexh4OfBa7/3Ni30/DLwD+G7n3BPe+4/Xvdd7/xvAj9Z85lcCnwDqgs97vfdPe89YGXvPZCiqR3P0Tga9nsklqXtnhpjCEnfaPTNjf0TG3r/p8X3EYoAs2smEHEWlY/A/NPdMLpHondxUzT4F/8NVh0r7H8IxYIr+B4sB0uRKJpRoFJXOZrPB+z9WNCXhf6AxBpRPj5n/19tuoikGTNX/YDFAkrH4P+RHCf8fHx8HV6mQ8H+saKrqcGn/QxEDxt7yrGlFISn/V8dc9/3rHN93LAbIkSOZXB1bo6hUwv8QXqlIwv+hWCvh/xhTaHlWt6qodj7A/G/+1yRVfjiGlv8hTz5Y0/9VLB+cFvN/M8GCIu/9K7UmEmFB0SrtDeUO7713zr0R+DHgS4GfbvthzrnnATvA2733v95wzKcA17z3/3GTiQ8B7WRyjkrU2Wym3ju5vJBanetq0Ov6ep9YLBajv5Fk9AKLAYJoJxNyFJWa/9Nj/jcUsRggiHYyOUdR6XK5VPN/eY6p/R8rmtJmCokEozdYDBAiZzK5OgfJolIJ/8cSCRL+79tKfFNIJBi9wWKAElrJ5JKUSeUmtP0PiPg/ljTXxvxvKGH+VyLlYhNt7llo+B/y5IPH7n+wfMDUadPyrA98PvCU9/7DK/vfVXm9dQABvpri3N/S8PpXAa8Etpxz7wO+13v/+g6fPyi0k8kpg0bbsZfLpXrvZO2emal7ZZbbIba3t0ffO1m7Z2bbZS67Loc58CcVLAYIop1MyFFUOnb/Q+Hs1P4PPaEwBf9DEQO0/F937LrHrB5vMeAKFgMCSCeTcxSVzudzNf9DEQNS+79LLABZ/0M630/N/zEfx/y+jv/BrgNWsBjQgEYyWbuoVML/5XYTq3NM4f82CRot/0Ph7NT+397evlz9rg9I+B/Wvw5Y1/+xMQeAxQAFtJPJJanyA6GiUtDzfzmnpvkNxf+xfICE/4HexoCU8WCdGLCJ/2Nj9hzzvwIp/d/lHo20/yFPPrhpfmPxP0wjH9CXfHAf/T+UgqIXAB+s2V/ue2HHz/sa4HeBuivl+8A/Av4t8CBFIPk+59xneu+/qeM4nZHqmRlCIljEkgmpgkafV28wDCMZFgMUkU4mmP8Nw+iIxQAlNJLJ5n/DMDpiMUABrWSy+d8wjI5YDBBGM5mcY6VSwzAGi/lfmFzFRCXmf8MYHkMpKHo28KGa/R+tvN4K59znAF8AvNl7/5HV1733X7xy/JuAE+AbnHPf771/X8Pnvhp4NcCDDz7YealnDdrOKWUyITRm6qRyaLzZbCbSO3k+nzeOKdUzs2m81L0yy23nXOOYZ2dnYkvcaf8/1DSeZM/MLud4fn7O/v4+R0dHANy/f5/lcsnW1lar47uO1zMsBiSgzZxSJxOaxpQqKmoaT8L/QGMMkOyZ3CYGpI4HdWOOyf/QLgYM1f/379/vPGbPsBiQgNichu7/0DkeHx+r+R+KGCD193/s3zG1/5vGlGx51pcYIOX/pvHqSOH/8un8PnqpJRYDEhCak0QyoWk8yaLSujEl/F9uN52jhP/b3F/T8j/ItjzrSwxoWlFo0+2m8VZJ5f/y+D56qSUWAzZE2/+hMSWLSuvGlPJ/6ByfrBRNpfL/6elp8PpKIh8QywWATMsz7f9/msarW1U01XbsHFP7v82YPcX8n4CQq6SKidr4sUTK/5AnH1ydUyr/A40xwPLBm9E0Xq588CD8773v/Rfwi8A7a/Y/h6KX5vd2+KzvvHjPSzq8Z+fiPV/b5viHH37Yr0PxzyFD02ev7j89PfUPPPCAPz09rT2+y+t1Y9btSzVm6ByPj48vt4+Pj5Ntt/m5Vudfdy5dXm/775iS0JhPPPGEv/h/wz/xxBNJt5vmcePGDX/jxo3L/Sm2Q+dYfpXvS7Xd9v+PkkceeeTKewG/t7fX6fh1AP6FtxgwiRiQ0v9NY2rHnNUxU/q/zTmm9H+fYoC2/8sxJfzfJgZo+L/pZ+19Gv9bDLAYENqv4f/V/dpjavi/uj+1/2PXOlI0xQAp/8diQEnKeBA6x9T+j8WcVVL4f29vz2KAxYDGfald3DRejjGl/H98fBw8Rwn/57gOiP19nNr/5X/H5pL6eqDpd0fC/11iQCr/N51jG5Vz65sAACAASURBVCwGDD8GtHVVHeu+3pcxARH/x2KAhP9D5yhF6Bwl/N8mBmj4v9wv5f82MSCl/0PnGcL8P3z/hz676qo6NnG19pih8XLkgyX83zRmzhgg4f/QOab2f+xvcin/x/4d++D/i/c1xoChrFD0QeCza/a/4OL7B9p8iHPOAX8ReD/wzzqM/6sX37c7vGdwSFamhkj1pHJoae35fJ68V2ab3sl18zsV6plZkrp3ZojFYiHSO7lPfZNvKPfMbOLk5ISDgwMeeughAJ566ikODw9bHz/gnslgMUCcofs/1mKnfDrf/J+ud/IU/A9FDBi6/2PHDwCLAYKMwf/lSqVNLJfLwfv/9OLJ5CY0/Q9pfF+33acYIOH/uqedQ5j/AYsBYozF/6GxJfxfbsfOL6X/Yz/fvb09Nf9D4ezU/q+uUNEHJPwP7a8DzP+XWAwQYuz+h/T3f2L+B0bh/1g+YOz+h6sOTxkP2sQA8/8l5n9BtP1fjqnZ/jhHPljT/1UsH5yWXPngIfi/fq2k/vHzwB9yzj1/Zf8XVV5vw0uAFwM/elFp1ZbPuvj+4Q7vGRSaN5PqltmqBoV1XzcMY7RYDBAkVzKhJIX/Y8lkwzAGjcUAQcbg/1hRqWEYg8ZigBBj8X8f20sYhpEMiwFCmP8Nw+g55n9BJPwfc7L53zBGQNPSRX36Av4kxZJNNyv7HPAO4NeBZ/hPLnn3OcADDZ/z5ovP+aMNrz+vZt8zgZ8B/hPwojbzHdoSd9pLjuZYUs9anq1PaExb4k5uibtVdnd3n7aE3c7OTqfj14F+LHNqMWBDQr/jmk4uY07qsZrGW91vLc+603SO1vIsrf+bftbep/G/xQCLAU37tf8mTz1W+XpsTGt5th5NMUDK/7EYUJIyHoTOMbX/YzFnlRT+39nZsRhgMaB2X86/yVONFfKjlP+t5Zm1PNt0u83PO5X/m86xDRYDhh8DunpD42/ylGOF/AjW8mwTQudoLc9kW56l9H/oPEOY/4fv/9Bn1+2X/Jt8dUxp/5fjWcuz9YnFAAn/h84xtf9jf5NL+T/279gH/1+8b9gtz7z3P+ecexvwmHPuucC7gX3gS4AD7/3HLw79QuAUeC1ws/oZzrlnA9eBn/Xev6dhqK93zu0D/4RiWbvnUSyJ97nAt3nvfy3pidWwugyWBtpPpmkvbwcwm80uW97MZjOAZNtNlJWyq3Ndbc/Q9fU+sVgseOKJJy7/G0iy3cflTnNz+/Zt5vM59+7dA4qlCG/dutX6+CFjMUAW7SfTtP0P6Xxv/v8k5n89NvV/dRn0IWIxQBbtJ5OffPLJ5P6PzWG5XKr5vzzH1P7v0v5SAwn/V7eNghT+v3XrFteuXVOZrwQWA+TI8WRy3RxS3B9q8qOE/8vtJiT837eV+Kp/s5v/ZUjl/6FjMUCPVCtXtyWV/0NjavsfEPF/31bkNv/LYv4vMP/rkbJzQZt7Fhr+hzz54LH7HywfIMkQ/D+IgqILXgm8D3gF8FeA9wAv996/teX794BPA94SOOadwBcDr6Loj/kx4F8Bj3nvhx+JG9BOJqcMGm3HXi6X6r2TtXtmpu6VWW6H2N7eHn3v5BuZemausrW1xd27dy8/J/bH5urxXcfrIRYDhNBOJuQoKh27/+Fq0YhG7+Qp+B+KGDB0/9+8eZOibfygsRighHQyOUdR6Xw+V/M/FDEgtf+7xAKQ9T+k8/3U/H/z5s1OMSCF/0eCxQAFNJLJ2kWlEv4vt5tYnWMK/7dJ0Gj5Hwpnp/b/9vY2Z2dn0bG1kPA/tL8OMP9fwWKAMNrJ5JJU+YFQUSno+b+cU9P8huL/WD5Awv9Ab2NAynjQJgaY/69g/hcmpf+73KOR9j/kyQc3zW8s/odp5ANy5YOH4P/BFBR57z8GfOvFV9MxT1IsfVf32tuAt0XGeDvw9vVnuTlS/+ihX1aJYNGlZ6Z2UsEwjOFhMWAzuiSvpJMJ5n/DMLpiMWAz2sYAjWSy+d8wjK5YDNiMNjFAK5ls/jcMoysWA9ZH2/8xN+dYqdQwjOFi/t+MWAzIVUxUYv43jOExmIIiQw+tZU5TJ5VDzGazy0rScom6FNuhqtTT01Pg6TfNyp/Puq83sfokWart0KoGZ2dno1/ibvWPr9Tbq8T+iOy6ssUIViYyFNFKJmgXFUn4H5qfTND2P1x1eOp4UMcU/A9XHSrtfwjHAPO/IclY/Q+Fs7X8D0UMSO3/tm2ENPwP02h5pu1/aI4B5n9DEs1kwhj837XlWQr/t7m/puV/mEbLs6YVhaT8Xx1z3fevc7wxbbSTydpFpdr+h6tFU6n8f3p6Gry+ksgHxHIBMF7/Q/2qotr5APO/IUmOYiKJotIQOfLB1XNN5X+gMQZYPlgG838zVlBkXEF7mdOUSYUQy+VSvXdyOdfVoqfVc+n6ep+Ywo0kw5gK2hcTqZPKIcz/6TH/G8Z4GLr/Y2POZjM1/9fNDzb3f5tksibmf8MYB+b/9bebkPB/2/trWiwWi9EnEgxj7ORIJmsXlWr7HxDxf5cEugZTeLDAMMaOtv9DY0r4H/Lkg8sHwcbqf7B8wNSxgiLjklzL3KW6qRS6wTKfz5P3ymzTO7luflI9M0tS984MsVgsRHon96lvsnbPzLbLXHZdDtOeVDBCDN3/bYpKwfyfsnfyFPwPRQzQ7Jncxu1d/V/3dJ1hlIzB/7Giy+VyOXj/x55M1vQ/pPF93XafYoCE/2M+jvl9Hf+DXQcY9YzF/6GxJfwfeypZwv+xn+/e3p6a/6Fwdmr/9y2RIOF/WP86YF3/x8Y0psvY/Q/p7/+0WZViDP6P5QPG7n+46tCU8WCdGLCJ/2NjGtNF2//lmJpFRTnywZr+r2L54LT0JR/cR/9vXFDknHsh8IeAzwCeDXwE+C3g/d77D276+VNDqmdmDM2bSRLL23UNYIZhGH0kRwzIlUwoSXVTqU9P7RqGYaxDjhgwBv/3bfUewzCMddCOAWPxf6yo1DAMYwhox4Cx+N/yAYZhDJ0c94Ek/F+uzhMa0/xvGMOmc0GRc+4h4L8DHgG+EHhu4Ngz4F3ACfBPvPfvX2uWhihj75kMRfVojt7JoNczuSR178wQU1jiTrtn5vn5Ofv7+xwdHQHwyCOPsFwu2draSnK8YayinUzIUVQ6Bv9Dc8/kEoneyU19k6fgf7jqbGn/Q/FUiPnf0CRXMqEk1U2lkB9ns9ng/R8rmpLwP9AYA8qnx8z/6203Uf68zf+GBmPxf8iPEv4/Pj4OrlIh4f9Y0VTV4dL+hyIGjL3lWdOKQlL+h+Jnntr/5+fnrcc3pkWOZHJ1bI2iUgn/Q3ilIgn/h2KthP9jTKHlWd2qotLxYGdnJ7n/9/f3g2MaRkmq/HAMLf9Dnnywpv+rWD44Leb/ZloVFDnnrgH/A/Aa4M9UX4q89QHgv7n4+l7n3DuBNwI/7r3/RPfpjh+pitTQL612MjlHJepsNlPvnVxeSK3OdTXodX29TywWi9HfSNJmNptxcnLCwcEBAIeHh1y/fp07d+4kOd7oNzligHYyIUdRqfk/PeZ/GY6Ojsz/EyZHDNBOJucoKl0ul2r+L88xtf9jRVPaTCGRkAPz/7TRjgE5k8nVOUgWlUr4P5ZIkPB/31bim0IiIQcHBwfJ/d+2ENrIj0QM6FLQppVMLkmZVG5C2/+AiP9jSXNtzP8ynJycJPf/ycmJ2HyNdOS4D1Ql5WITbe5ZaPgf8uSDx+5/sHyABEPyf7Cg6KKQ6FXAtwEvKndXDnkK+CXg3wNnwO8Av59i1aLnAp9L0Q6tfN+fvfh6nXPu24E3W2FRfrSTySmDRtuxl8uleu9k7Z6ZqXtlltshtre3R987WbtnZhkcHn/88ct9h4eHjfPrerxhrKKdTMhRVDp2/0Ph7NT+Dz2hMAX/QxEDtPwPmP+N7Egnk3MUlc7nczX/QxEDUvu/SywAWf9DOt9Pzf91TztXMf8bOdFIJmsXlUr4v9xuYnWOKfzfJkGj5X8onJ3a/9vb25er3/UBCf9D+DqgdHpK/1sy2WiDdjK5JFV+IFRUCnr+L+fUNL+h+D+WD5DwP9DbGJAyHsTuBaX2f+wzDSOl/7vco5H2P+TJBzfNbyz+h2nkA7TzwUPy/1bTC865Lwd+Afj7wGdSFAT9OvB3gV3gQe/9H/bez733L/fe/3Xv/WPe+792sT3z3v8XwB+4OP7vXrzfAS8GfgB4t3Puzyc/K6MTEsEilkyoBoW6Yzd93TAMw1gP6WSC+d8wDKOfaCSTzf+GYRj9I2UyIYT53zAMo19oJpMl/N8lgW0YhmF8klzFRCXmf8MYHqEVisrHGP4z8A+BtwD/1HvfqQGz9/5DwE8CP+mc+xvAlwGvAL6SYgWje5F5GMpoLXOaqhK1zY2r2Wwm0js5VJWq3TMzda/Mctu55s6GZ2dno1/iTrtn5u7u7pXq0cPDQ3Z2dpIdbxghtJ5MS+3/mB8l/A/NTybk6JlcdbhG7+Qp+B+uOlva/4D538jGWP0PhbO1/A9FDEjt/7YJdA3/wzRanmn7H+DRRx8FzP+GLprJhDH4v2vLsxT+b3N/Tcv/MI2WZ00rCkn5H4oYkNr/u7u7HB0dtZ6DMS20k8naK5Vq+x+ursSXyv+np6fB6yuJfEAsFwDj9T/UryoqHQ8k/G+rExlN5CgmqvqxRMr/kCcfXD3XVP4HGmOA5YNlMP83Eyrk+QTwOPAd3vunUgzmvffATwE/5Zx7DHgM+JoUnz0WpHpmtkUrmVCSMqkQYrlcqvdOLue6WvS0ei5dX+8TU7iRpM3t27eZz+eX0t/b2+PWrVvJjjf6Tc4YoH0xkTqpHML8nx7zvww7Ozvm/wmTKwYM3f+xMWezmZr/6+YHm/u/TTJZE/O/DOb/aZMjBpj/199uQsL/be+vabFYLEafSMjB4eFhcv/fvn2ba9euJZ+rkR7tGJAjmaxdVKrtf0DE/10S6BpM4cGCHEj4fz6fc+/eveRzNdKS4xpA2/+hMSX8D3nyweWDYGP1P1g+QIIh+T9UUPRHUhUS1eG9fz/wl5xzf1tqDKMbuZa5S3VTKXSDZT6fJ++V2aZ3ct38pHpmlqTunRlisViI9E7uU99k7Z6ZW1tb3L17t/X8uh5vGHUM3f9tikrB/J+yd/IU/A9FDNDyP2D+N9QZg/9jRZfL5XLw/o89mazpf0jj+7rtPsUACf/XPe1cpXj+Ko7530jBWPwfGlvC/7GnkiX8H/v57u3tqfkfCmen9n/fEgkS/ofwdUCbGLDO/SLDqGPs/of093/arEoxBv/H8gFj9z9cdXjKeBCKAXfu3AnOad18QWilEWO6aPu/HFOzqChHPljT/1UsH5wW7XzwkPzfWFAkWUy0Ms77NcYZClIVqbFltTRvJkksb9c1gBmGYfSRHDEgVzKhJNVNpT49tWsYhrEOOWLAGPzft9V7DMMw1kE7BozF/7GiUsMwjCEgEQNC1wBj8b/lAwzDGDo57gNJ+L9cnSc0pvnfMIZNaIUiYyKMvWcyFNWjOXong17P5JLUvTNDTGGJO+2embE/ImPv3/R4Y3poJxNyFJWOwf/Q3DO5RKJ3clM1+xT8D1cdKu1/CMcA878hQa5kQolGUelsNhu8/2NFUxL+BxpjQPn0mPl/ve0mmmKA+d+QYCz+D/lRwv/Hx8fBVSok/B8rmqo6XNr/UMSAsbc8a1pRSMr/1THXff86xxvTJUcyuTq2RlGphP8hvFKRhP9DsVbC/zGm0PKsblVR7XyA+d/QJFV+OIaW/yFPPljT/1UsH5wW838zVlBkqCeTc1SizmYz9d7J5YXU6lxXg17X1/vEYrEY/Y0kwxg72smEHEWl5v/0mP8NYxxoJ5NzFJUul0s1/5fnmNr/saIpbaaQSDCMsZMzmVydg2RRqYT/Y4kECf/3bSW+KSQSDGNqaCWTS1ImlZvQ9j8g4v9Y0lwb879hjIuUi020uWeh4X/Ikw8eu//B8gFTxwqKDPVkcsqg0Xbs5XKp3jtZu2dm6l6Z5XaI7e3t0fdO1u6Z2XaZy67LYdqTCkYT2smEHEWlY/c/FM5O7f/QEwpT8D8UMUDL/3XHrnvM6vEWA4y2SCeTcxSVzudzNf9DEQNS+79LLABZ/0M630/N/zEfx/y+jv/BrgOMdmgkk7WLSiX8X243sTrHFP5vk6DR8j8Uzk7t/+3t7cvV7/qAhP9h/euAdf0fG9MwQD+ZXJIqPxAqKgU9/5dzaprfUPwfywdI+B/obQxIGQ/WiQGb+D82pmGk9H+XezTS/oc8+eCm+Y3F/zCNfEBf8sF99H9jQZFz7hXlf3vv31K3f12qn2dcRapnZgiJYBFLJqQKGn1evcEwDKMrOWLAKtLJBPO/YRhGPbljgEYy2fxvGIZRT84YoJVMNv8bhmHUkysGaCaTc6xUahiG0Xem4P86zP+GMTxCKxQ9DviLr7fU7F+X1c8zesYYe2bOZjOR3smhqlTtnpmpe2WW2865xjHPzs5Gv8Sdds/MJs7Pz9nf3+fo6AiA+/fvs1wu2draanW8YbRBK5mgXVQk4X9ofjIhR8/kqsM1eidPwf9w1dlD9f/9+/fXGteYFmP1PxTO1vI/FDEgtf/bthHS8D9Mo+XZWPzfpk2fMW00kwlj8H/Xlmcp/N/m/pqW/2EaLc+aVhQamv+bjjcM0E8maxeVavsfrhZNpfL/6elp8PpKIh8QywXAeP0P9auKasUD87+hQY5iIomi0hA58sHVc03lf6AxBlg+WAbzfzOxlmdNvznNv1HGRkhVpLb9pdVe5jRlUiHEcrlU751cznW16Gn1XLq+3iemcCOpL8xmM05OTi63T05OuH79Onfu3Gl1vDEMcsYA7YuJ1EnlEOb/9Jj/9djU/xYLhkOuGDB0/8fGnM1mav6vmx9s7v82yWRNzP86pPD/9evXxedppCFHDDD/r7/dhIT/295f02KxWIw+kZCbVP5vOt7oHxIxoE/+B/2iUm3/AyL+75JA12AKDxbkxPw/PXJcA2j7PzSmhP8hTz64fBBsrP4HywdIMgT/hwqKXtlxvzFwci1zl+qmUugGy3w+T94rs03v5Lr5SfXMLEndOzPEYrEQ6Z3cp77J2j0zmzg5OeHg4ICHHnoIgKeeeorDw8PWx1vPZCPE0P3fpqgUzP8peydPwf9QxICh+z92vDFtxuD/WNHlcrkcvP9jTyZr+h/S+L5uu08xQML/dU87hzD/G5KMxf+hsSX8H3sqWcL/sZ/v3t6emv+hcHZq//ctkSDhf2h/HWD+N6QZu/8h/f2fNqtSjMH/sXzA2P0PVx2eMh60iQHmf0MDbf+XY2oWFeXIB2v6v4rlg9OSKx88BP9vNb3gvT8sv5r2r/u1zkSdc890zv1t59yvOuc+6px7t3Puq1u87yXOOR/4envNe77m4vM/6px7v3Putc65Z6wz76GgeTOpbsn+alBY93XDMMaLxQA5ciUTSlL4P5ZMNgxj2FgMkGMM/u/b6j2GYaTFYoAMY/F/3euGYYwHiwEymP8Nw+g75n85JPwfc7L53zCGT6zlWZ94E/Ay4I3Au4F94Mecc1ve+7cG3vdLwNfU7H8p8CrgXnWnc+5VF2MtgdcDnwc8BrwQ+MsbnkMv0U4may9vB0X1aI7eyaDXM7kkde/MEFNY4i5Xz8xVdnd3n1ZhurOz0+n4gWMxQAjtZMKTAj2TY2OPwf/Q3DO5RKJ3smvomzwF/8NVZ5v/s2IxQIhcyYSSFP6PreQ2m80G7/9Y0ZSE/4HGGFA+PWb+X2+7LSn8v7Ozw7179xreMRgsBggwFv+H/Cjh/+Pj4+AqFRL+jz08UXW4tP+hiAFjb3nWtKLQ0Pw/EiwGCJAjmVwdW2OlUgn/Q3ilIgn/h2KthP9jTKHlWd2qolrxwPx/BfO/EqnywzG0/A958sGa/q9i+eC0mP+bGURBkXPuYeDlwGu99zcv9v0w8A7gu51zT3jvP173Xu/9bwA/WvOZXwl8AnhrZd+zgNcBTwJ/wXvvL/b/NvAtzrnv897/QsJTexpSPTNDaCeTtZe3g0L22r2Tywup1bmuBr2ur/eJxWIx+htJfeH27dvM5/PLhMDe3h63bt1qffyQsRggi3YyIUdRqfk/PeZ/PTb1f3UZ9CFiMUAW7WRyjqLS5XKp5v/yHFP7P1Y0pc0UEgl9IIX/b926xbVr11TmK4HFADlyJpOrc5AsKpXwfyyRIOH/vq3EN4VEQm5S+X/oWAzQQyuZXJIyqdyEtv8BEf/HkubamP9lMf8XmP/1SLnYRJt7Fhr+hzz54LH7HywfIMkQ/D+IgiJgAXjgDeUO7713zr0R+DHgS4GfbvthzrnnATvA2733v1556aXAA8AbyuBxwRuBb72Yh2gAyYF2Mjll0Gg79nK5VO+drN0zM3WvzHI7xPb29uh7J+fqmbnK1tYWd+/evfyc2B+bq8ev+2RcT7AYIIh2MiFHUenY/Q9Xi0Y0eidPwf9QxICh+//mzZvBp8wHgMUARaSTyTmKSufzuZr/oYgBqf3fJRaArP8hne+n5v+6p51DpPD/CLAYoIRGMlm7qFTC/+V2E6tzTOH/NgkaLf9D4ezU/t/e3r5c/a4PSPgf2l8HmP8vsRiggHYyuSRVfiBUVAp6/i/n1DS/ofg/lg+Q8D/Q2xiQMh60iQHm/0vM/wqk9H+XezTS/oc8+eCm+Y3F/zCNfECufPAQ/N9YUOSce4H3/oPSE2g5zucDT3nvP7yy/12V11sHEOCrKc79LTXjVD8XAO/9B5xzv1Z5XQypf/TQL6tEsIglE1IFjT6v3mAYRjIsBmxIl+SVdDLB/G8YRkcsBmxI2xigkUw2/xuG0RGLARvSJgZoJZPN/4ZhdMRiwAZo+z/m5hwrlRqGMVjM/xsSiwG5iolKzP+GMTxCKxS91zn3A8DrVqo2k+Cc+wPAtwBfC/zeyOEvAOqKjsp9L+w4/NcAvwusPnrzgpXPXR2r6ziDZIw9M2ezmUjv5FBVqnbPzNS9Msvt0KoGZ2dno1/iTrtnZuyPyK4rWwx8ZaISiwFKaCUTtIuKJPwPzU8m5OiZXHW4Ru/kKfgfrjpUo2dyKAZM1P9gMUCFsfofCmdr+R+KGJDa/23bCGn4H6bR8kzb/9AcAybsf7AYII5mMmEM/u/a8iyF/9vcX9PyP0yj5VnTikJS/q+Oue771zl+AFgMEEQ7maxdVKrtf7haNJXK/6enp8HrK4l8QCwXAOP1P9SvKqqdDzD/m/8lyVFMJFFUGiJHPrh6rqn8DzTGAMsHy2D+byZUUPQs4K8Br3bOvRn4B977n910QOfcnwIOgFdcjNGGZwMfqtn/0crrbcf/HOALgDd77z9SM45v6L/5UeD3BT731cCrAR588MHWN301aTOn1MkEzZWKQue4XC7Feic3jVnOdbXoafVcur6e43eraUzJG0na59mnn+tYxkuIxYAExOYkcTERGjN1Ujk0npT/m8aU8n/oHCWpG3NM/s8x5hTOMSEWAxIQmtPQ/R8bczabqfm/bn6wuf9j1zqS1I0pmUjuyzmOabxcYybCYkACmuYklUxo68eUSYW6MSX8X243naOE/9veX0tN03iLxUIskTAFP07hHBNiMWBDtP0fGlOyqLRuTCn/h85Rwv9trq8kCOUCQOZ6oC/naGP2AvN/AmKuSu3/dcaU8D/kyQeX+1P7PzSmFKEYMJZ8wBR8nHw8733tF/AVwPuAc+ATF1/vAW4C/zXwe5veu/I5nwq85OJ976l81jnwXmC3xWf8IvDOmv3Poeil+b1t5nLxnu+8eM9Lal77exevPaPmtXcB/6rNGA8//LBfh+KfQ4amz67uPz099Q888IA/PT2tPbbr63VjNs0jxdihcwT88fGxPz4+Trrd5udanR9Qew5dXo+Nt7u763d3d5Ntx36u29vbfnt7O+l26Hfnxo0b/saNG5f7U2yHzlFivKYx2zhg9fPaHr+uX4B/4Vv6VerLYsDmxNyR2v9NY9btSzV26Bwl/N8UAyT9H/t3TO3/3d3dxnPU9H85pqaPq2NqjhdiXf+3+ewmLAaMPwZo+b9uf8qxYzFAw/+r55jS/7FzlPB/KAZI+L9NDChJGQ+azlFzvND+us+LsXq8xQCLAXX7JPzfNN7qfq17T1L+j51jav83nWO5X8v/5XhS/m/zu5P6eqDpd0dzvND+Tf0f+uwYFgOGHwNCv28S/o+NuelnN73e9P+xlP9D5yjh/9A5Svi/abxyv5T/Y7872j5OPd6NjveCUvi/6bNjmP+H7//QZzf5x/vNHR0bU/Pek4T/Y/eCJPzfdJ7VfZYPHlc+OKf/L97XGAMaVyjy3t9xzi2Brwf+JvA84LOBxy6+zp1zvwT8G+C3Lr5+l6Jq87kXX/8l8DnA1sXHlmtlfQj4O8D3e+8/1jSHCh+8GHuVckm6D7T4DFyxVtdfBN4P/LOGcaBYyu79NWO9u804myDVMzOG5JMJdcemrkSNjWkYxqCxGCCIpv/rSPWkcmgJaMMwBo3FAEHG4P82rWAMwxgsFgOEGIv/qyt5GoYxOiwGCDEW/1s+wDBGi/lfEM2Viapjmv8NY9iEWp5xUezzPc65N1K0Kfs64PMuXr4G/FcXXyGqDff+NfBGivZpbQqJSn4e+DLn3PO999Wl7r6o8nobXgK8GPiOi0qrunEA/iSVAOKceyHwIuDxDnMeDNrJ5BxB4/j4OEvvZNDrmVySundmCMkl7vqCds/M8/Nz9vf3OTo6AuCRRx5huVyytbWV5PiBYjFAkDH0TI6NPQb/Q3PP5BKJ3slNfZOn4H+46mxp/wPs7e2Z/5+OxQBBciUTSlLdVAr5cTabDd7/saIpCf8DjTHg7OwMMP+vu91E+fM2/1/BYoAQY/F/yI8S/j8+PmY+nzeOKeH/WNFU1eHS/ociBki1POsLZXJPy/9Q/MxT+//8/Lz1+D3FYoAQOZLJ1bE1VaB+/QAAIABJREFUikol/A8EY4CE/0OxVsL/MSRbnvWFmzdvqucDdnZ2kvt/f38/OGbPMf8rkio/HEPL/5AnH6zp/yqWD06L+b+ZYEFRiff+o8APAD/gnPvjwB7w5cDDFMvMNfEfgH8JvB24473/f9ac548D3wS8hqJ1Wlld+nXAbwDvuNj3HIoA8Zve+9+s+ZxXXHx/S8M4p8AZ8PXOuVuVIPOai+/ijz5JVaSGfmm1k8k5KlFns5lo7+Q6JHtm9oXFYjH6G0nazGYzTk5OODg4AODw8JDr169z586dJMcPFIsBGxKKAdrJhBxFpeb/9Jj/ZTg6OjL/Px2LARsSigHayeQcRaXL5VLN/+U5pvZ/rGhKmykkEnJg/q/FYsCGNMWAnMnk6hwki0ol/B9LJEj4v28r8U0hkZCDg4OD5P5vWwjdYywGbECXgjatZHJJyqRyE9r+B0T8H0uaa2P+l+Hk5CS5/09OTsTmq4D5f0PaxoCUi020uWeh4X/Ikw8eu//B8gESDMn/rQqKqnjvf5Gih+W3O+e2gD8M/CGKFmefAnyMov3ZU8D7vPcbPw7hvf8559zbgMecc8+lWGpuH/gS4MB7//GLQ7+QIgi8lotAU+KcezZwHfhZ7/17Gsb5qHPum4EfBH7SOfcTFCsyvQb4Ee+9+BJ3OdBOJqcMGm3HXi6Xl08QrD5RsOl2E2UAPT09vTLH1ZteXV9vYm9vD/hkRWmq7RDb29uXst/e3gZItt0Xbty4ATz9j7tNt5v+qCuDw+OPP3657/DwsHF+XY8fIhYDZNFOJuQoKh27/6Fwdmr/h55QmIL/oYgBWv4HzP81WAzQRTqZnKOodD6fq/kfihiQ2v9dYgHI+h/S+X5q/q972rmK+f/pWAzQQyOZrF1UKuH/cruJ1Tmm8H+bBI2W/6Fwdmr/b29vX65+1wck/A/h64DS6Sn9P/BkssUAJbSTySWp8gOholLQ8385p6b5DcX/sXyAhP+B3saAlPEgdi8otf9jn9lnzP86pPR/l3s00v6HPPngpvmNxf8wjXyAdj54SP7f2uTN3vtz7/2veO9/2nv/j733P3rx/ae99+9NUUxU4ZXA3wG+AngD8JnAy733TdWlq+wBn0ZzNSoA3vsfAh4FHroYZw/4Dorq11EiESxiyYRqUKg7dtPXDcMYHRYDlJBOJpj/DcNYA4sBCmgkk83/hmGsgcUAYVImE0KY/w3DWAOLAYJoJpMl/N8lgW0YxuAw/wuSq5ioxPxvGMOj8wpFufDefwz41ouvpmOeBGobfXvv3wa8reVYh8Awy3cToLXMaapK1DY3rmazmUjv5FBVqnbPzNS9MsvtYjXJes7Ozka/xJ12z8zd3d0r1aOHh4fs7OwkO36oWAzQQevJtNT+j/lRwv/Q/GRCjp7JVYdr9E6egv/hqrOl/Q+Y/xuwGCDPWP0PhbO1/A9FDEjt/7YJdA3/wzRanmn7H+DRRx8FzP+rWAyQRTOZMAb/d215lsL/be6vafkfptHyrGlFISn/QxEDUvt/d3eXo6Oj1nPoIxYD5NBOJmuvVKrtf7i6El8q/5+engavryTyAbFcAIzX/1C/qqh0PJDw/1BXJyox/8uRo5io6scSKf9Dnnxw9VxT+R9ojAGWD5bB/N/MYAqKpoJUz8y2aCUTSlImFUIsl0v13snlXFeLnlbPpevrfWIKN5K0uX37NvP5/FL6e3t73Lp1K9nxRr/JGQO0LyZSJ5VDmP/TY/6XYWdnx/w/YXLFgKH7PzbmbDZT83/d/GBz/7dJJmti/pfB/D9tcsQA8//6201I+L/t/TUtFovF6BMJOTg8PEzu/9u3b3Pt2rXkczXSox0DciSTtYtKtf0PiPi/SwJdgyk8WJADCf/P53Pu3buXfK5GWnJcA2j7PzSmhP8hTz64fBBsrP4HywdIMCT/W0GRcUmuZe5S3VQK3WCZz+fJe2W26Z1cNz+pnpklqXtnhlgsFiK9k/vUN1m7Z+bW1hZ3795tPb+uxxtGHUP3f5uiUjD/p+ydPAX/QxEDtPwPmP8Ndcbg/1jR5XK5HLz/Y08ma/of0vi+brtPMUDC/3VPO1fx3ream/nfSMFY/B8aW8L/saeSJfwf+/nu7e2p+R8KZ6f2f98SCRL+h/B1QJsYsM79IsOoY+z+h/T3f9qsSjEG/8fyAWP3P1x1eMp4EIoBd+7cCc5p3XxBaKURY7po+78cU7OoKEc+WNP/VSwfnBbtfPCQ/G8FRT1DqiI1tqyW5s0kieXtugYwwzCMPpIjBuRKJpSkuqnUp6d2DcMw1iFHDBiD//u2eo9hGMY6aMeAsfg/VlRqGIYxBCRiQOgaYCz+t3yAYRhDJ8d9IAn/l6vzhMY0/xvGsLGCImP0PZOhqB7N0TsZ9Homl6TunRliCkvcaffMjP0RGXv/pscb00M7mZCjqHQM/ofmnsklEr2Tm6rZp+B/uOpQaf9DOAaY/w0JciUTSjSKSmez2eD9HyuakvA/0BgDyqfHzP/rbTfRFAPM/4YEY/F/yI8S/j8+Pg6uUiHh/1jRVNXh0v6HIgaMveVZ04pCUv6vjrnu+9c53pguOZLJ1bE1ikol/A/hlYok/B+KtRL+jzGFlmd1q4pq5wPM/4YmqfLDMbT8D3nywZr+r2L54LSY/5uxgiJDPZmcoxJ1Npup904uL6RW57oa9Lq+3icWi8XobyQZxtjRTibkKCo1/6fH/G8Y40A7mZyjqHS5XKr5vzzH1P6PFU1pM4VEgmGMnZzJ5OocJItKJfwfSyRI+L9vK/FNIZFgGFNDK5lckjKp3IS2/wER/8eS5tqY/w1jXKRcbKLNPQsN/0OefPDY/Q+WD5g6VlBkqCeTUwaNtmMvl0v13snaPTNT98ost0Nsb2+Pvneyds/Mtstcdl0O055UMJrQTibkKCodu/+hcHZq/4eeUJiC/6GIAVr+rzt23WNWj7cYYLRFOpmco6h0Pp+r+R+KGJDa/11iAcj6H9L5fmr+j/k45vd1/A92HWC0QyOZrF1UKuH/cruJ1Tmm8H+bBI2W/6Fwdmr/b29vX65+1wck/A/rXwes6//YmIYB+snkklT5gVBRKej5v5xT0/yG4v9YPkDC/0BvY0DKeLBODNjE/7ExDSOl/7vco5H2P+TJBzfNbyz+h2nkA/qSD+6j/62gqGdI9cwMIREsYsmEVEGjz6s3GIZhdCVHDFhFOplg/jcMw6gndwzQSCab/w3DMOrJGQO0ksnmf8MwjHpyxQDNZHKOlUoNwzD6zhT8X4f53zCGhxUUGU9jjD0zZ7OZSO/kUFWqds/M1L0yy23nXOOYZ2dno1/iTrtnZhPn5+fs7+9zdHQEwP3791kul2xtbbU63jDaoJVM0C4qkvA/ND+ZkKNnctXhGr2Tp+B/uOrsofr//v37a41rTIux+h8KZ2v5H4oYkNr/bdsIafgfptHybCz+b9Omz5g2msmEMfi/a8uzFP5vc39Ny/8wjZZnTSsKDc3/TccbBugnk7WLSrX9D1eLplL5//T0NHh9JZEPiOUCYLz+h/pVRbXigfnf0CBHMZFEUWmIHPng6rmm8j/QGAMsHyyD+b8ZKyjqGVIVqW1/abWXOU2ZVAixXC7VeyeXc10telo9l66v94kp3EjqC7PZjJOTk8vtk5MTrl+/zp07d1odbwyDnDFA+2IidVI5hPk/PeZ/PTb1v8WC4ZArBgzd/7ExZ7OZmv/r5geb+79NMlkT878OKfx//fp18XkaacgRA8z/6283IeH/tvfXtFgsFqNPJOQmlf+bjjf6h0QM6JP/Qb+oVNv/gIj/uyTQNZjCgwU5Mf9PjxzXANr+D40p4X/Ikw8uHwQbq//B8gGSDMH/VlBkXJJrmbtUN5VCN1jm83nyXplteifXzU+qZ2ZJ6t6ZIRaLhUjv5D71TdbumdnEyckJBwcHPPTQQwA89dRTHB4etj7eeiYbIYbu/zZFpWD+T9k7eQr+hyIGDN3/seONaTMG/8eKLpfL5eD9H3syWdP/kMb3ddt9igES/q972jmE+d+QZCz+D40t4f/YU8kS/o/9fPf29tT8D4WzU/u/b4kECf9D++sA878hzdj9D+nv/7RZlWIM/o/lA8buf7jq8JTxoE0MMP8bGmj7vxxTs6goRz5Y0/9VLB+cllz54CH4f0v0043BoHkzqW7J/mpQWPd1wzAMozu5kgklKfwfSyYbhmEY9YzB/31bvccwDGMIjMX/da8bhmEYYcz/hmEY00XC/zEnm/8NY/jYCkWGejJZe3k7KKpHc/ROBr2eySWpe2eGmMISd7l6Zq6yu7v7tArTnZ2dTscbRh3ayYQnBXomx8Yeg/+huWdyiUTv5Ka+yVPwP1x1tvnfGCO5kgklKfwfW8ltNpsN3v+xoikJ/wONMaB8esz8v952W1L4f2dnh3v37q01vjFuxuL/kB8l/H98fBxcpULC/7GHJ6oOl/Y/FDFg7C3PmlYUGpr/DaOJHMnk6tgaK5VK+B/CKxVJ+D8UayX8H2MKLc/qVhXVigfmfyMHqfLDMbT8D3nywZr+r2L54LSY/5uxgqKeIdUzM4R2Mll7eTsoZK/dO7m8kFqd62rQ6/p6n1gsFqO/kdQXbt++zXw+v0wI7O3tcevWrdbHG8MgRwzQTibkKCo1/6fH/K/Hpv6vLoNu9JscMUA7mZyjqHS5XKr5vzzH1P6PFU1pM4VEQh9I4f9bt25x7do1lfkam6EdA3Imk6tzkCwqlfB/LJEg4f++rcQ3hURCblL53xgOOa4Dqmglk0tSJpWb0PY/IOL/WNJcG/O/LOb/6TEW/7e9Z6Hhf8iTDx67/8HyAZIMwf9WUGSoJ5NTBo22Yy+XS/Xeydo9M1P3yiy3Q2xvb4++d3KunpmrbG1tcffu3cvPif2xuXr8uk/GGeNHO5mQo6h07P6Hq0UjGr2Tp+B/KGLA0P1/8+bN4FPmhlFFOpmco6h0Pp+r+R+KGJDa/11iAcj6H9L5fmr+r3vaOUQK/xtGWzSSydpFpRL+L7ebWJ1jCv+3SdBo+R8KZ6f2//b29uXqd31Awv/Q/jrA/G9oop1MLkmVHwgVlYKe/8s5Nc1vKP6P5QMk/A/0NgakjAdtYoD539Akpf+73KOR9j/kyQc3zW8s/odp5ANy5YOH4H8rKOoZUv/ooV9WiWARSyakChp9Xr3BMAyjKzliwCrSyQTzv2EYRj25Y4BGMtn8bxiGUU/OGKCVTDb/G4Zh1CMRA7T9H3NzjpVKDcMw+k6ua4BcxUQl5n/DGB5WUGQ8jTH2zJzNZiK9k0NVqdo9M1P3yiy3Q6sanJ2djX6JO+2embE/IruubGErExld0EomaBcVSfgfmp9MyNEzuepwjd7JU/A/XHWoRs/kUAww/xuSjNX/UDhby/9QxIDU/m/bRkjD/zCNlmfa/ofmGGD+NyTRTCaMwf9dW56l8H+b+2ta/odptDxrWlFIyv/VMdd9/zrHG9NGO5msXVSq7X+4WjSVyv+np6fB6yuJfEAsFwDj9T/UryqqnQ8w/xuS5CgmkigqDZEjH1w911T+BxpjgOWDZTD/N2MFRcYVtJc5TZlUCLFcLtV7J5dzXS16Wj2Xrq/3iSncSDKMqaB9MZE6qRzC/J8e879hjIeh+z825mw2U/N/3fxgc/+3SSZrYv43jHFg/l9/uwkJ/7e9v6bFYrEYfSLBMMZOjmSydlGptv8BEf93SaBrMIUHCwxj7Gj7PzSmhP8hTz64fBBsrP4HywdMHSsoMi7JtcxdqptKoRss8/k8ea/MNr2T6+Yn1TOzJHXvzBCLxUKkd3Kf+iZr98xsu8xl1+Uw7UkFI8TQ/d+mqBTM/yl7J0/B/1DEAM2eyW3c3tX/dU/XGUbJGPwfK7pcLpeD93/syWRN/0Ma39dt9ykGSPg/5uOY39fxP9h1gFHPWPwfGlvC/7GnkiX8H/v57u3tqfkfCmen9n/fEgkS/of1rwPW9X9sTGO6jN3/kP7+T5tVKcbg/1g+YOz+h6sOTRkP1okBm/g/NqYxXbT9X46pWVSUIx+s6f8qlg9OS1/ywX30vxUU9QypnpkxNG8mSSxv1zWAGYZh9JEcMSBXMqEk1U2lPj21axiGsQ45YsAY/N+31XsMwzDWQTsGjMX/saJSwzCMIaAdA8bif8sHGIYxdHLcB5Lwf7k6T2hM879hDJvBFBQ5554JPAYcAM8H3gN8l/f+bS3f/xzgfwa+Cngx8P8B/xJ4jff+qcpxvuEj3uS9/0trn0CPGXvPZCiqR3P0Tga9nsklqXtnhpjCEnfaPTPPz8/Z39/n6OgIgEceeYTlcsnW1laS44eKxQA5tJMJOYpKx+B/aO6ZXCLRO7mpb/IU/A9XnS3tfyieCjH/Px2LAXLkSiaUpLqpFPLjbDYbvP9jRVMS/gcaY0D59Jj5f73tJsqft/n/KhYDZBiL/0N+lPD/8fFxcJUKCf/HiqaqDpf2PxQxYOwtz5pWFJLyPxQ/89T+Pz8/bz1+X7EYIEOOZHJ1bI2iUgn/Q3ilIgn/h2KthP9jTKHlWd2qotLxYGdnJ7n/9/f3g2P2HfO/HqnywzG0/A958sGa/q9i+eC0mP+bGUxBEfAm4GXAG4F3A/vAjznntrz3bw290Tn3qcA/Bf4I8EPALwOfAXwh8FzgqZW3PHkxXpVf2Wz67ZCqSA390monk3NUos5mM/XeyeWF1OpcV4Ne19f7xGKxGP2NJG1msxknJyccHBwAcHh4yPXr17lz506S4weMxYANCMUA7WRCjqJS8396zP8yHB0dmf/rsRiwAaEYoJ1MzlFUulwu1fxfnmNq/8eKprSZQiIhB+b/RiwGbEBTDMiZTK7OQbKoVML/sUSChP/7thLfFBIJOTg4OEju/7aF0D3HYsCadClo00oml6RMKjeh7X9AxP+xpLk25n8ZTk5Okvv/5OREbL5KmP83oG0MSLnYRJt7Fhr+hzz54LH7HywfIMGQ/D+IgiLn3MPAy4HXeu9vXuz7YeAdwHc7557w3n888BHfAfxR4Au8920CwXu99z+64bQHg3YyOWXQaDv2crlU752s3TMzda/McjvE9vb26Hsna/fMLIPD448/frnv8PCwcX5djx8iFgNk0U4m5CgqHbv/oXB2av+HnlCYgv+hiAFa/gfM/zVYDNBFOpmco6h0Pp+r+R+KGJDa/11iAcj6H9L5fmr+r3vauYr5/+lYDNBDI5msXVQq4f9yu4nVOabwf5sEjZb/oXB2av9vb29frn7XByT8D+HrgNLpKf0/9GSyxQAdtJPJJanyA6GiUtDzfzmnpvkNxf+xfICE/4HexoCU8SB2Lyi1/2Of2WfM/zqk9H+XezTS/oc8+eCm+Y3F/zCNfIB2PnhI/t9K/okyLAAPvKHc4b33FNWpfwD40qY3Oud+H/CXgR/y3v+Kc+4ZzrlnxwZ0zn3KxbJ4o0ciWMSSCdWgUHfspq8bhjEqLAYoIp1MMP8bhtERiwFKaCSTzf+GYXTEYoACKZMJIcz/hmF0xGKAMJrJZAn/d0lgG4YxKMz/wuQqJiox/xvG8BjECkXA5wNPee8/vLL/XZXXf7rhvV8CPBv4N865fwhcB36Pc+5fA9/gvT+tec9XAa8Etpxz7wO+13v/+k1PYihoLXOaqhK1zY2r2Wwm0js5VJWq3TMzda/Mcts51zjm2dnZ6Je40+6Zubu7e6V69PDwkJ2dnWTHDxSLAUpoPZmW2v8xP0r4H5qfTMjRM7nqcI3eyVPwP1x1trT/AfN/PRYDFBir/6Fwtpb/oYgBqf3fNoGu4X+YRsszbf8DPProo4D5fwWLAcJoJhPG4P+uLc9S+L/N/TUt/8M0Wp41rSgk5X8oYkBq/+/u7nJ0dNR6Dj3EYoAg2slk7ZVKtf0PV1fiS+X/09PT4PWVRD4glguA8fof6lcVlY4HEv4f6upEF5j/BclRTFT1Y4mU/yFPPrh6rqn8DzTGAMsHy2D+b2YoBUUvAD5Ys7/c98LAe//IxffvAt5PERieCXwLcOKc+2Lv/b+sHH8f+EfAvwUevDj++5xzn+m9/6amQZxzrwZeDfDggw+u/dSUVM9MaHcjOnUyITZmyqRC6ByXy6VY7+SmMcu5rhY9rZ5L19dzPJHXNKbkjSTt8+zLz/X27dvM5/NL6e/t7XHr1q3Gz+hy/ICf5rQYkIDYnCQuJkJjpk4qh8aT8n/TmFL+D52jJHVjjsn/OcZsGm9nZ0fE/6ExB4DFgASE5jR0/8fGnM1mav6vmx9s7v/YtY4kdWNKJpL7co45xpPyf2jMAWAxIAFNc5JKJrT1Y8qkQt2YEv4vt5vOUcL/be+vpaZpvMViIZZImHoMSO3/27dvc+3aNYsBE44B2v4PjSlZVFo3ppT/Q+co4f8211cShHIBIHM90JdzzDGmhP/n8zn37t0bagww/ycg5qrU/l9nTAn/Q558cLk/tf9DY0oRigFjyQf0JQYMyf9DKSh6NvChmv0frbzexKdefHfAS733vwvgnHs78CvAtwL75cHe+y+uvtk59ybgBPgG59z3e+/fVzeI9/4HgR8E+IIv+AJfJ9PcxOYkcTHR5ueQ6qbSS1/60sbx5vN58l6Z5XbsHKvzg817ZsbGS907MzTmYrEQ6Z18dnbW6ncnJU3jSfbMrBtza2uLu3fvRma73vF99FJLLAYkIDQnqZtJbf2Yqqi0abzyD//U/o+dY2r/x8aT6p1cN+aY/A/hGKDlf0DM/2AxAIsBtfvH4P/ypksoBgzd/+WTyU1jSvm/6Twl/A/0KgZI+L982rnpHItV/ON09T9YDMBiwNP2SSaT2/gxdVKhbkwJ/5fbTeco4f/QOULhbC3/Q+Hs1P4vt/sSAyT8D+HrgDYxYJ37RWAxgAnHgKb5SCaTY36USCrXjSnl/9A5Svm/aUwJ/5fbTeco5f/QmFI0jVd1eMp4EIoBd+7caZ4o6+cLnHNDjQHm/wSEXCXh/9iYWv6HPPlgKf+HxgTLB69L03ja+eAh+X8oBUUfAT6lZv+zKq+H3gvwT8rgAeC9/3fOuXcAfzY0sPf+3Dn3vwJ/HvhzwJtaz3oNpCpSY8tqSd5Mqjs2ZdAoXzcMY7RYDNiQUAzQ9H8dqW4qhZaANgxj0FgM2JBQDBiD/8uiUsMwRonFgA1pigFj8X9ZVGoYxiixGLABoWuAsfjf8gGGMVrM/xsSigES/o+thGL+N4zhM5SCog8Cn12z/wUX3z8QeG/52m/UvPYbwGe0GP9XL75vtzh2cGgnk3MEjePj4yy9k0GvZ3JJ6t6ZISSXuOsL2j0zY39Ext6/6fE9xWKAINrJhBxFpWPwPzT3TC6R6J3c1Dd5Cv6Hqw6V9j+EY8BE/Q8WA0TJlUwoSXVTKeTH2Ww2eP/HiqYk/A80xoCzszPA/L/udhNNMWDC/geLAWKMxf8hP0r4//j4+MoqFatI+D9WNFV1uLT/oYgBUi3P+kJ1RaEqUv6vjrnu+9c5fgBYDBAiRzK5OrZGUamE/4FgDJDwfyjWSvg/hmTLs75QripaRTsfYP43/2uSKj8cQ8v/kCcfrOn/KpYPTov5v5mhFBT9PPBlzrnne++rS919UeX1Jsp+mC+qee1FwIdbjP9ZF9/bHDs4tJPJOSpRZ7OZaO/kOsoLqdW5rga9rq/3icViMfobSUYvsBggiHYyIUdRqfk/PeZ/QxGLAYJoJ5NzFJUul0s1/5fnmNr/saIpbaaQSDB6g8UAIXImk6tzkCwqlfB/LJEg4f++rcQ3hUSC0RssBiihlUwuSZlUbkLb/4CI/2NJc23M/4YS5n8lUi420eaehYb/IU8+eOz+B8sHTJ2hFBT9OPBNwGuAmwCueFzm6yiqSt9xse85wIuB3/Te/yaA9/49zrmfB3arAcg59zkUy9v9g3IQ59zzvPdXgoRz7pnANwMfB94ueI7Z0E4mpwwabcdeLpeivZPrkOyZWUfqXpnldojt7W3R3sl9QLJnZh1tl7nsuhzmwJ9UsBggiHYyIUdR6dj9D4WzU/s/9ITCFPwPRQzQ8n/dseses3q8xQCLAW2RTibnKCqdz+dq/ociBqT2f5dYALL+h3S+n5r/Yz6O+f3/Z+/do23L6vrOzzyXt6/A4SEoUiRq0LSNAZT2AViKqZO929yTe81WEbkFhlIhbWwNGkOgiqEG7ehwdBQkPJI6UUAj914PGXffexrpQwofV1G0oWMrjVIaQwHFSQtoIY+6s/9Ye51aZ9/12nvP+Zvr8f2MsUfV2nud/Vtzn3U/v7PXb675W8f/oO8BKAe0wqKYbD2pNIb/8+0qlo8xhP/bFGis/A+Zs0P7f3t7+3j1uy4Qw/+w/veAdf3fFLMHKAcYYF1MzglVH6ibVAp2/s+Pqer4+uL/pnpADP8Dnc0BIfPBOjlgE/83xew48r8BIf2/yjWa2P6HNPXgquMbiv9hHPWArtSDu+j/Xkwo8t6/wzn3RuAlzrmHAe8CzgBPA8557z+12PUrgUPgZSwSzYLvA94K/IZz7lXAA4DvBT6y2Dfnhc65M8CbyZa1ewTw7cCXAP/Se//ncUZ4H7F6ZtYRI1k0FRNCJY0ur94ghAiDcoAtsYsJ8r8QYhWUA+ywKCbL/0KIVVAOsMGqmCz/CyFWQTkgPpbF5BQrlQoh+on8H59Uk4ly5H8h+kcvJhQteC7wPuA5wHcB7wGe7b1/fdMPeu/f7px7JvCjZAnj02SJ5oe893cWdv114KuA55H1x/wE8HvAS7z358MNpdsMsWfmZDKJ0ju5blaqdc/M0L0y8+1s8nc5R0dHg1/izrpnZhXXrl3jzJkz7O/vA3D16lXm8zlbW1ut9h8AygEGWBUTrCcVxfA/VN+ZkKJnctHhFr2Tx+B/OOnsvvr/6tWra8XtGMoBkRmq/yFztpX/IcsBof3fto2Qhf9hHC3PhuL/Nm36eoByQEQsiwlD8P+qLc9C+L/N9TUr/8M4Wp5VrSi3SGjUAAAgAElEQVTUN/9X7d8zlAMiYV1Mtp5Uau1/ODlpKpT/Dw8Pa79fxagHNNUCYLj+h/JVRa3ygfx/Avk/EikmE8WYVFpHinpwcayh/A9U5gDVg+Mg/1fTmwlF3vtPAC9ePKr2eRtQerZ77+8Ant4Q4y0kXsYu1ozUtiet9TKnIYsKdcznc/PeyfmxLk96Wh7Lqq93iTFcSOoKk8mEg4OD4+2DgwPOnj3LxYsXW+3fd5QDNqNNDrD+MhG6qFyH/B8e+d+OTf0/hFygHLAZTTmg7/5vijmZTMz8X3Z8sLn/2xSTLZH/bQjh/7Nnz0Y/ztgoB2xGXQ6Q/9ffriKG/9teX7NiNpsNvpCQmlD+r9q/TygHrE+X/A/2k0qt/Q9E8f8qBXQLxnBjQUrk//uQ/zejLgdY+78uZgz/Q5p6cH4j2FD9D6oHxKQP/u/NhCIRn1TL3IW6qFR3gWU6nQbvldmmd3LZ8cXqmZkTundmHbPZLErv5C71TbbumVnFwcEB586d44YbbgDgzjvvZG9vr/X+Pe6ZLAzou//bTCoF+T9k7+Qx+B+yHNB3/zftL8bNEPzfNOlyPp/33v9NdyZb+h/C+L5su0s5IIb/y+52rkP+FzEZiv/rYsfwf9NdyTH83/T57u7umvkfMmeH9n/XCgkx/A/tvwfI/yI2Q/c/hL/+02ZViiH4v6keMHT/w0mHh8wHbXKA/C8ssPZ/HtNyUlGKerCl/4uoHhyWVPXgPvh/K+q7i95geTGpbMn+YlJY93UhhBCrk6qYkBPC/03FZCGEEOUMwf9dW71HCCH6wFD8X/a6EEKIeuR/IYQYLzH83+Rk+V+I/qMVioR5Mdl6eTvIZo+m6J0Mdj2Tc0L3zqxjDEvcpeqZuczp06evm2G6s7Oz0v5ClGFdTHhbhJ7JTbGH4H+o7pmcE6N3clXf5DH4H046W/4XQyRVMSEnhP+bVnKbTCa993/TpKkY/gcqc0B+95j8v952W0L4f2dnhytXrqwVXwybofi/zo8x/H/p0qXaVSpi+L/p5omiw2P7H7IcMPSWZ1UrCvXN/0JUkaKYXIxtsVJpDP9D/UpFMfxfl2tj+L+JMbQ8K1tV1CofyP8iBaHqw01Y+R/S1IMt/V9E9eCwyP/VaEJRx4jVM7MO62Ky9fJ2kMneundy/kVq+ViXk96qr3eJ2Ww2+AtJXeHChQtMp9PjgsDu7i7nz59vvb/oBylygHUxIcWkUvk/PPK/HZv6v7gMuug2KXKAdTE5xaTS+Xxu5v98jKH93zRpypoxFBK6QAj/nz9/nlOnTpkcr9gM6xyQsphcPIaYk0pj+L+pkBDD/11biW8MhYTUhPK/6A8pvgcUsSom54QsKldh7X8giv+biubWyP9xkf/Hx1D83/aahYX/IU09eOj+B9UDYtIH/2tCkTAvJodMGm1jz+dz897J1j0zQ/fKzLfr2N7eHnzv5FQ9M5fZ2tri8uXLx+/T9Mfm8v7r3hknho91MSHFpNKh+x9OThqx6J08Bv9DlgP67v/bbrut9i5zIYrELianmFQ6nU7N/A9ZDgjt/1VyAcT1P4Tz/dj8X3a3cx0h/C9EWyyKydaTSmP4P9+uYvkYQ/i/TYHGyv+QOTu0/7e3t49Xv+sCMfwP7b8HyP/CEutick6o+kDdpFKw839+TFXH1xf/N9UDYvgf6GwOCJkP2uQA+V9YEtL/q1yjie1/SFMPrjq+ofgfxlEPSFUP7oP/NaGoY8T6pdedrDGSRVMxIVTS6PLqDUIIsSopcsAysYsJ8r8QQpSTOgdYFJPlfyGEKCdlDrAqJsv/QghRTowcYO3/JjenWKlUCCG6TqrvAKkmE+XI/0L0D00oEtcxxJ6Zk8kkSu/kulmp1j0zQ/fKzLfrVjU4Ojoa/BJ31j0zm/6IXHVlC61MJFbBqphgPakohv+h+s6EFD2Tiw636J08Bv/DSYda9EyuywHyv4jJUP0PmbOt/A9ZDgjt/7ZthCz8D+NoeWbtf6jOAfK/iIllMWEI/l+15VkI/7e5vmblfxhHy7OqFYVi+b8Yc92fX2d/MW6si8nWk0qt/Q8nJ02F8v/h4WHt96sY9YCmWgAM1/9QvqqodT1A/hcxSTGZKMak0jpS1IOLYw3lf6AyB6geHAf5vxpNKBInsF7mNGRRoY75fG7eOzk/1uVJT8tjWfX1LjGGC0lCjAXrLxOhi8p1yP/hkf+FGA59939TzMlkYub/suODzf3fpphsifwvxDCQ/9ffriKG/9teX7NiNpsNvpAgxNBJUUy2nlRq7X8giv9XKaBbMIYbC4QYOtb+r4sZw/+Qph6c3wg2VP+D6gFjRxOKxDGplrkLdVGp7gLLdDoN3iuzTe/ksuOL1TMzJ3TvzDpms1mU3sld6pts3TOz7TKXqy6HqTsVRB1993+bSaUg/4fsnTwG/0OWAyx7Jrdx+6r+L7u7ToicIfi/adLlfD7vvf+b7ky29D+E8X3ZdpdyQAz/N/m4ye/r+B/0PUCUMxT/18WO4f+mu5Jj+L/p893d3TXzP2TODu3/rhUSYvgf1v8esK7/m2KK8TJ0/0P46z9tVqUYgv+b6gFD9z+cdGjIfLBODtjE/00xxXix9n8e03JSUYp6sKX/i6geHJau1IO76H9NKOoYsXpmNmF5MSnG8narJjAhhOgiKXJAqmJCTqiLSl26a1cIIdYhRQ4Ygv+7tnqPEEKsg3UOGIr/myaVCiFEH7DOAUPxv+oBQoi+k+I6UAz/56vz1MWU/4XoN5pQJAbfMxmy2aMpeieDXc/knNC9M+sYwxJ31j0zr127xpkzZ9jf3wfgpptuYj6fs7W1FWR/IZaxLiakmFQ6BP9Ddc/knBi9k6v6Jo/B/3DS2bH9D9ldIfK/sCRVMSEn1EWlOj9OJpPe+79p0lQM/wOVOSC/e0z+X2+7ivzzlv+FBUPxf50fY/j/0qVLtatUxPB/06SposNj+x+yHDD0lmdVKwrF8j9kn3lo/1+7dq11fDEuUhSTi7EtJpXG8D/Ur1QUw/91uTaG/5sYQ8uzslVFY+eDnZ2d4P4/c+ZMbUwhckLVh5uw8j+kqQdb+r+I6sFhkf+r0YSijhFrRmrdSWtdTE4xE3UymZj3Ts6/SC0f63LSW/X1LjGbzQZ/IcmayWTCwcEB586dA2Bvb4+zZ89y8eLFIPuLbpMiB1gXE1JMKpX/wyP/x2F/f1/+HzEpcoB1MTnFpNL5fG7m/3yMof3fNGnKmjEUElIg/48b6xyQsphcPIaYk0pj+L+pkBDD/11biW8MhYQUnDt3Lrj/206EFumJkQNWmdBmVUzOCVlUrsLa/0AU/zcVza2R/+NwcHAQ3P8HBwfRjleEI8V1oCIhF5toc83Cwv+Qph48dP+D6gEx6JP/NaFImBeTQyaNtrHn87l572Trnpmhe2Xm23Vsb28Pvneydc/MPDncfvvtx8/t7e1VHt+q+wuxjHUxIcWk0qH7HzJnh/Z/3R0KY/A/ZDnAyv+A/C+SE7uYnGJS6XQ6NfM/ZDkgtP9XyQUQ1/8Qzvdj83/Z3c5F5H+REotisvWk0hj+z7erWD7GEP5vU6Cx8j9kzg7t/+3t7ePV77pADP9D/feA3Okh/a9ismiDdTE5J1R9oG5SKdj5Pz+mquPri/+b6gEx/A90NgeEzAdN14JC+7/pPYUI6f9VrtHE9j+kqQdXHd9Q/A/jqAdY14P75P+t4O8oekeMZNFUTCgmhbJ9N31dCCHEesQuJsj/QgjRTSyKyfK/EEJ0j5DFhDrkfyGE6BaWxeQY/l+lgC2EEOI+Uk0mypH/hegfWqFIXIfVMqehZqK2uXA1mUyi9E6um5Vq3TMzdK/MfNs5Vxnz6Oho8EvcWffMPH369InZo3t7e+zs7ATbX4g6rO5MC+3/Jj/G8D9U35mQomdy0eEWvZPH4H846ezY/gfkf5GMofofMmdb+R+yHBDa/20L6Bb+h3G0PLP2P8DNN98MyP/CFstiwhD8v2rLsxD+b3N9zcr/MI6WZ1UrCsXyP2Q5ILT/T58+zf7+futjEOPCuphsvVKptf/h5Ep8ofx/eHhY+/0qRj2gqRYAw/U/lK8qGjsfxPC/VicSVaSYTFT0Y04s/0OaenBxrKH8D1TmANWD4yD/V6MJRR0jVs/MtlgVE3JCFhXqmM/n5r2T82NdnvS0PJZVX+8SY7iQZM2FCxeYTqfH0t/d3eX8+fPB9hfdJmUOsP4yEbqoXIf8Hx75Pw47Ozvy/4hJlQP67v+mmJPJxMz/ZccHm/u/TTHZEvk/DvL/uEmRA+T/9beriOH/ttfXrJjNZoMvJKRgb28vuP8vXLjAqVOngh+rCI91DkhRTLaeVGrtfyCK/1cpoFswhhsLUhDD/9PplCtXrgQ/VhGWFN8BrP1fFzOG/yFNPTi/EWyo/gfVA2LQJ/9rQpE4JtUyd6EuKtVdYJlOp8F7ZbbpnVx2fLF6ZuaE7p1Zx2w2i9I7uUt9k617Zm5tbXH58uXWx7fq/kKU0Xf/t5lUCvJ/yN7JY/A/ZDnAyv+A/C/MGYL/myZdzufz3vu/6c5kS/9DGN+XbXcpB8Twf9ndzkW8962OTf4XIRiK/+tix/B/013JMfzf9Pnu7u6a+R8yZ4f2f9cKCTH8D/XfA9rkgHWuFwlRxtD9D+Gv/7RZlWII/m+qBwzd/3DS4SHzQV0OuHjxYu0xrVsvqFtpRIwXa//nMS0nFaWoB1v6v4jqwWGxrgf3yf+aUNQxYs1IbVpWy/JiUozl7VZNYEII0UVS5IBUxYScUBeVunTXrhBCrEOKHDAE/3dt9R4hhFgH6xwwFP83TSoVQog+ECMH1H0HGIr/VQ8QQvSdFNeBYvg/X52nLqb8L0S/6c2EIufcA4CXAOeARwLvAV7uvX9jy59/CPDPgW8FvgD4CPC7wAu893cu7fsdwIuALwY+CNwO/Kj3/lMhxtI1ht4zGbLZoyl6J4Ndz+Sc0L0z6xjDEnfWPTOb/ohs+vlN9+8qygHxsC4mpJhUOgT/Q3XP5JwYvZOrZrOPwf9w0qGx/Q/1OWCs/gflgJikKibkWEwqnUwmvfd/06SpGP4HKnNAfveY/L/edhVVOWDM/gflgFgMxf91fozh/0uXLtWuUhHD/02TpooOj+1/yHLA0FueVa0oFMv/xZjr/vw6+/cB5YA4pCgmF2NbTCqN4X+oX6kohv/rcm0M/zcxhpZnZauKWtcD5H/535JQ9eEmrPwPaerBlv4vonpwWOT/anozoQh4HfAs4JXAu4AzwBucc1ve+9fX/aBz7jOB/xP4IuA1wB8CDwW+EngYcGdh3+ctYs2BnwGeSJa4HgM8P+iIOoJ1MTnFTNTJZGLeOzn/IrV8rMtJb9XXu8RsNhv8hSTRGZQDImFdTEgxqVT+D4/8L4xRDoiEdTE5xaTS+Xxu5v98jKH93zRpypoxFBJEp1AOiEDKYnLxGGJOKo3h/6ZCQgz/d20lvjEUEkSnUA4wwKqYnBOyqFyFtf+BKP5vKppbI/8LQ+R/A0IuNtHmmoWF/yFNPXjo/gfVA0aP977zD+DJgAduKzzngLcDdwH3b/j5/x34C+ALG/Z7EHA3cAi4wvM/ClwDvqzN8T75yU/265D9OuJQ9d6APzw8LH3t8PDQP/zhD1/79bKY+XObvnfZ63VjvHTpkl+cQ/7SpUtBt6ti5o+yMRweHq71el2806dP+9OnTx8/F2q7Lub29vbxcW5vbwfdLovnvfe33nqrv/XWW4+fD7FdN8YY8apitnHA8vu13X9dvwC/45UDBp0Dygjh6KpzPIb/68ZS9HFo/1eNMYb/m8YYw/9VMa39n8e09HExpmW8Otb1f5v3rkI5YHw5IJb/83gx/J+/d1VMK/8X44X2f9MYc0J/H2jKc6H9b+3jujFaxqt7vuz9mljeXzlAOaDNc6H+Rq87x62vPcXwf/7/q4xxU/835VbvbfyfPx/D//n/143R+/DXg5r+fVjEq3t+U//XvXcTygH9zwFtz7eQ12hWPcdjXnuK4f+mHFB1fCHyQ1W8GPWAujHG8H+bHGDt49Dxbl3xWlAI/1e9dxPyf//9X/fexedDX6Nf1Y8xrz2lqAeXHV8I/1flANWD19+uG2OMeFUxu+b/xc9V5oC+rFA0IzupXpE/4b33zrlXAm8Ang68tewHnXOfTTaT9BXe+/c65+4P3M97//GS3W8EHr7Y1xeefyXw4sVxvDvAeCqJ1TOzjhR3poWcidrV1RuEEMFQDjAk9p1p8r8QYkWUA4ywuDNZ/hdCrIhygAFWdybL/0KIFVEOiExI/ze5OcVKpUKI3iL/R8bS/2XI/0L0j75MKHoScKf3/u6l53+78HppAgGeBjwY+CPn3C8CZ4H7Oed+H/h+7/3hUpzi+wLgvX+/c+7PC68PmiH2zJxMJlF6J9f1TT407pkZuldmvu2cq4x5dHQ0+CXurHtmVnHt2jXOnDnD/v4+AFevXmU+n7O1tdVq/56jHGCEVTHBelJRDP8DlTnA2v9w0uEWvZPH4H846ey++v/q1atrxe0QygEGDNX/kDnbyv+Q5YDQ/m/bRsjC/zCOlmdD8X+bNn0dRzkgMpbFhCH4f9WWZyH83+b6mpX/YRwtz/LiXt/9X7V/j1AOiIh1Mdl6Uqm1/+HkpKlQ/j88PKz9fhWjHtBUC4Dh+h+yHJCqHiD/HyP/RyTFZKIYk0rrSFEPLo41lP+ByhygenAc5P9q+jKh6NFkS9ktkz/3mJqf/aLFf18O/CnwXOABwL8ADpxzX+W9/91CnOL7LseqixOEWDNS2560Q+2ZOZ/PzXsn58c65J6ZY7iQ1BUmkwkHBwfH2wcHB5w9e5aLFy+22r/nKAdsSJscYP1lInRRuQ75Pzzyvx2b+n8AuUA5YEOackDf/d8UczKZmPm/7Phgc/+3KSZbIv/bEML/Z8+ejX6ckVEO2JC6HCD/r79dRQz/t72+ZsVsNht8ISE1ofxftX+PUA7YgC75H+wnlVr7H4ji/1UK6BaM4caClMj/x8j/G1KXA6z9Xxczhv8hTT04vxFsqP4H1QNi0gf/92VC0YOBD5U8/9eF16v4zMV/HXCj9/5jAM65twDvJVu67kzhfbz3/lMVsT67Kohz7hbgFoBHPepRre8itaTpmGJ8mWjzOYS6qHTjjTdWxptOp9fdURxqu2mMxeOD7K7l4hhWfb0p3u7uLnDfjNJNt+tizmYztre3j/8fCLJ9dHRk/m+oKt6tt94KXP/H3abbL3vZy1Ya48HBAefOneOGG24A4M4772Rvb6/1/qvG6xjKAQGoO6ZYF5Pa+jHUpNKqePkf/qH93zTG0P5vihfa//l2Wcwh+R/qc0Df/Z/v30UvtUQ5IABVxzQE/+cXXepyQN/9n9+ZXBUzlv+rxhnD/0CnckAM/+d3O7cdYyj/Q/tVrjqIckAAyo4pZjG5jR9DFxXKYsbwf75dNcYY/m+6vra7u2vmf8icHdr/+XZXckAM/0P77wEh/Q/KAYw4B1QdT8xicpMfYxSVy2LG8n/dGGP5vypmDP/n23W1AAjv/7qYsaiKV3R4yHzQJgeE9j/0NgfI/wGoc1UM/zfFtPI/pKkHx/J/XUxQPXhd6moBYF8P7oP/+zKh6OPAA0uef1Dh9bqfBXhznjwAvPf/1Tl3B/C1S/s659z9S5LIg+rieO9fDbwa4ClPeYqvEmpK6o4p1sWkqn1DJo1inBSfu3XMMYwxRUyNsdMoBwSg7g/9WBeT2nwOoS4q3Xjjjfp3PJCYGuNwYgZCOSAAVcc0BP/nk0r173gYMTXG4cQMhHJAAMqOKWYxuekzCOn/fFKp/h33P95YYo5hjAFRDtiQquOJWUyu+wxC+z9/Xf+O+x8vRcwxjDFVzADI/wFYxdOhJpPWxRyC/8cSU2McRszQ8foyoegu4AtLns+XpHt/zc/mr32w5LUPAg9digPZUnZ/WhLrXfWH2U9iFpPLsF7eDrLZoyl6J4Ndz+Sc0L0z6xjDEnepemYuc/r06etmmO7s7Ky0f49RDoiI9TKnMSeVVjEE/0N1z+ScGL2Tq/omj8H/cNLZ8n8ylAMiYun/MkJdVKrz42Qy6b3/80lTVcTwP1CZA46OjgD5f93ttoTw/87ODleuXFkrfkdQDojEUPxf58cY/r906dKJVSqWieH/fNJUFUWHx/Y/ZDlg6C3PiisKFemb/weAckAkYhaT28QOPam0jBj+B2pzQAz/1+XaGP5vYgwtz/JVRYtY5QP5/xj535BQ9eEmrPwPaerBlv4vonpwWOT/avoyoeidwDc45x7pvS8udffUwutV5P0wP7/ktc8H7l6KA/AVFBKIc+4xi31vX+GY1yJWz8w6rIvJsZa3q2MymZj3Ts6/SC0f63LSW/X1LjGbzQZ/IakrXLhwgel0elwQ2N3d5fz586337znKARGxLiakmFQq/4dH/rdjU/8Xl0HvKcoBEbEuJqeYVDqfz838n48xtP+bJk1ZM4ZCQhcI4f/z589z6tQpk+ONhHJAJFIWk4vHEHNSaQz/NxUSYvi/TYHGkjEUElITyv8DQDnACKtick7IonIV1v4Hovi/qWhujfwfF/n/GPnfiJCLTbS5ZmHhf0hTDx66/0H1gJj0wf99mVD0JuAHgRcAt0G2Dh3w3WSzSu9YPPcQ4AuAD3vvPwzgvX+Pc+6dwOliAnLOPYFsebufL8Q5BI6AFzrnznvv/eL5Fyz+271/wQGwLiaHTBptY8/n86i9k8uI2TOzjNC9MvPtOra3t6P2Tu4CMXtmrsLW1haXL18+fp+mPzaX91/3zriOoBwQEetiQopJpUP3P5ycNBKjd/IyY/A/ZDmg7/6/7bbbau8y7wHKAYbELianmFQ6nU7N/A9ZDgjt/1VyAcT1P4Tz/dj8X3a3cx0h/D8AlAOMsCgmW08qjeH/fLuK5WMM4f82BRor/0Pm7ND+397ePl79rgvE8D+0/x4g/x+jHGCAdTE5J1R9oG5SKdj5Pz+mquPri/+b6gEx/A90NgeEzAdtcoD8f4z8b0BI/69yjSa2/yFNPbjq+IbifxhHPSBVPbgP/u/FhCLv/Tucc28EXuKcexjZUnNngKcB5wr9Lb+SLAm8jEWiWfB9wFuB33DOvQp4APC9wEcW++Zx/to598NkvS//k3PuV4AnkiWQf+e9j77EXaxfet3JGiNZNBUTQiWNLq/eIIQIg3LA5qxSvIpdTJD/hRCroBywOW1zgEUxWf4XQqyCcsDmtMkBVsVk+V8IsQrKAZth7f8mN6dYqVQI0U/k/81pygGpJhPlyP9C9I9eTCha8FzgfcBzgO8C3gM823v/+qYf9N6/3Tn3TOBHyRLGp8kSzQ957+9c2vc1zrlPAi8CXgF8CPgx4EfCDaXbDLFn5mQyidI7uW5WqnXPzNC9MvPtulUNjo6OBr/EnXXPzKY/Ildd2aLnKxMVUQ4wwKqYYD2pKIb/ofrOhBQ9k4sOt+idPAb/w0mHWvRMrssBI/Y/KAdEZ6j+h8zZVv6HLAeE9n/bNkIW/odxtDyz9j9U54CR+x+UA6JiWUwYgv9XbXkWwv9trq9Z+R/G0fKsakWhWP4vxlz359fZvycoB0TCuphsPanU2v9wctJUKP8fHh7Wfr+KUQ9oqgXAcP0P5auKWtcD5H9A/o9GislEMSaV1pGiHlwcayj/A5U5QPXgOMj/1fRmQpH3/hPAixePqn3eBpSe7d77O4Cnt4y1B+ytfpT9x3qZ05BFhTrm87l57+T8WJcnPS2PZdXXu8QYLiSJbqAcEB/rLxOhi8p1yP/hkf+FJcoBcem7/5tiTiYTM/+XHR9s7v82xWRL5H9hiXJAPOT/9beriOH/ttfXrJjNZoMvJIjuoBwQhxTFZOtJpdb+B6L4f5UCugVjuLFAdAP5Px7W/q+LGcP/kKYenN8INlT/g+oBY6c3E4pEfFItcxfqolLdBZbpdBq8V2ab3sllxxerZ2ZO6N6Zdcxmsyi9k7vUN9m6Z2bbZS5XXQ5zoHcqiED03f9tJpWC/B+yd/IY/A9ZDrDsmdzG7av6v+zuOiFyhuD/pkmX8/m89/5vujPZ0v8Qxvdl213KATH83+TjJr+v43/Q9wBRzlD8Xxc7hv+b7kqO4f+mz3d3d9fM/5A5O7T/u1ZIiOF/WP97wLr+b4opxsvQ/Q/hr/+0WZViCP5vqgcM3f9w0qEh88E6OWAT/zfFFOPF2v95TMtJRSnqwZb+L6J6cFi6Ug/uov81oahjxOqZ2YTlxaQYy9utmsCEEKKLpMgBqYoJOaEuKnXprl0hhFiHFDlgCP7v2uo9QgixDtY5YCj+b5pUKoQQfcA6BwzF/6oHCCH6TorrQDH8n6/OUxdT/hei32hCkRh8z2TIZo+m6J0Mdj2Tc0L3zqxjDEvcWffMvHbtGmfOnGF/fx+Am266ifl8ztbWVpD9hVjGupiQYlLpEPwP1T2Tc2L0Tq7qmzwG/8NJZ8f2P2R3hcj/wpJUxYScUBeV6vw4mUx67/+mSVMx/A9U5oD87jH5f73tKvLPW/4XFgzF/3V+jOH/S5cu1a5SEcP/TZOmig6P7X/IcsDQW55VrSgUy/+Qfeah/X/t2rXW8cW4SFFMLsa2mFQaw/9Qv1JRDP/X5doY/m9iDC3PylYVjZ0PdnZ2gvv/zJkztTGFyAlVH27Cyv+Qph5s6f8iqgeHRf6vRhOKOkasGal1J611MTnFTNTJZGLeOzn/IrV8rMtJb9XXu8RsNhv8hSRrJpMJBwcHnDt3DoC9vT3Onj3LxYsXg+wvuk2KHGBdTEgxqVT+D4/8H4f9/X35f8SkyAHWxeQUk0rn87mZ//MxhvZ/06Qpa8ZQSEiB/D9urHNAymJy8RhiTiqN4f+mQkIM/3dtJb4xFBJScO7cueD+bzsRWqQnRg5YZUKbVTE5J2RRuQpr/wNR/N9UNLdG/o/DwcFBcP8fHBxEO14RjhTXgbNQm6AAACAASURBVIqEXGyizTULC/9Dmnrw0P0PqgfEoE/+14QiYV5MDpk02saez+fmvZOte2aG7pWZb9exvb09+N7J1j0z8+Rw++23Hz+3t7dXeXyr7i/EMtbFhBSTSofuf8icHdr/dXcojMH/kOUAK/8D8r9ITuxicopJpdPp1Mz/kOWA0P5fJRdAXP9DON+Pzf9ldzsXkf9FSiyKydaTSmP4P9+uYvkYQ/i/TYHGyv+QOTu0/7e3t49Xv+sCMfwP9d8DcqeH9L+KyaIN1sXknFD1gbpJpWDn//yYqo6vL/5vqgfE8D/Q2RwQMh80XQsK7f+m9xQipP9XuUYT2/+Qph5cdXxD8T+Mox5gXQ/uk/+3gr+j6B0xkkVTMaGYFMr23fR1IYQQ6xG7mCD/CyFEN7EoJsv/QgjRPUIWE+qQ/4UQoltYFpNj+H+VArYQQoj7SDWZKEf+F6J/aIUicR1Wy5yGmona5sLVZDKJ0ju5blaqdc/M0L0y823nXGXMo6OjwS9xZ90z8/Tp0ydmj+7t7bGzsxNsfyHqsLozLbT/m/wYw/9QfWdCip7JRYdb9E4eg//hpLNj+x+Q/0Uyhup/yJxt5X/IckBo/7ctoFv4H8bR8sza/wA333wzIP8LWyyLCUPw/6otz0L4v831NSv/wzhanlWtKBTL/5DlgND+P336NPv7+62PQYwL62Ky9Uql1v6HkyvxhfL/4eFh7ferGPWAploADNf/UL6qaOx8EMP/Wp1IVJFiMlHRjzmx/A9p6sHFsYbyP1CZA1QPjoP8X40mFHWMWD0z22JVTMgJWVSoYz6fm/dOzo91edLT8lhWfb1LjOFCkjUXLlxgOp0eS393d5fz588H2190m5Q5wPrLROiich3yf3jk/zjs7OzI/yMmVQ7ou/+bYk4mEzP/lx0fbO7/NsVkS+T/OMj/4yZFDpD/19+uIob/215fs2I2mw2+kJCCvb294P6/cOECp06dCn6sIjzWOSBFMdl6Uqm1/4Eo/l+lgG7BGG4sSEEM/0+nU65cuRL8WEVYUnwHsPZ/XcwY/oc09eD8RrCh+h9UD4hBn/yvCUXimFTL3IW6qFR3gWU6nQbvldmmd3LZ8cXqmZkTundmHbPZLErv5C71Tbbumbm1tcXly5dbH9+q+wtRRt/932ZSKcj/IXsnj8H/kOUAK/8D8r8wZwj+b5p0OZ/Pe+//pjuTLf0PYXxftt2lHBDD/2V3Oxfx3rc6NvlfhGAo/q+LHcP/TXclx/B/0+e7u7tr5n/InB3a/10rJMTwP9R/D2iTA9a5XiREGUP3P4S//tNmVYoh+L+pHjB0/8NJh4fMB3U54OLFi7XHtG69oG6lETFerP2fx7ScVJSiHmzp/yKqB4fFuh7cJ/9rQlHHiDUjtWlZLcuLSTGWt1s1gQkhRBdJkQNSFRNyQl1U6tJdu0IIsQ4pcsAQ/N+11XuEEGIdrHPAUPzfNKlUCCH6QIwcUPcdYCj+Vz1ACNF3UlwHiuH/fHWeupjyvxD9RhOKxOB7JkM2ezRF72Sw65mcE7p3Zh1jWOLOumdm0x+RTT+/6f5ifFgXE1JMKh2C/6G6Z3JOjN7JVbPZx+B/OOnQ2P6H+hwg/4sYpCom5FhMKp1MJr33f9OkqRj+BypzQH73mPy/3nYVVTlA/hcxGIr/6/wYw/+XLl2qXaUihv+bJk0VHR7b/5DlgKG3PKtaUSiW/4sx1/35dfYX4yVFMbkY22JSaQz/Q/1KRTH8X5drY/i/iTG0PCtbVdS6HiD/C0tC1YebsPI/pKkHW/q/iOrBYZH/q9GEImFeTE4xE3UymZj3Ts6/SC0f63LSW/X1LjGbzQZ/IUmIoWNdTEgxqVT+D4/8L8QwsC4mp5hUOp/PzfyfjzG0/5smTVkzhkKCEEMnZTG5eAwxJ5XG8H9TISGG/7u2Et8YCglCjA2rYnJOyKJyFdb+B6L4v6lobo38L8SwCLnYRJtrFhb+hzT14KH7H1QPGDuaUCTMi8khk0bb2PP53Lx3snXPzNC9MvPtOra3twffO9m6Z2bbZS5XXQ5TdyqIKqyLCSkmlQ7d/5A5O7T/6+5QGIP/IcsBVv4v23fdfZb3Vw4QbYldTE4xqXQ6nZr5H7IcENr/q+QCiOt/COf7sfm/ycdNfl/H/6DvAaIdFsVk60mlMfyfb1exfIwh/N+mQGPlf8icHdr/29vbx6vfdYEY/of1vwes6/+mmEKAfTE5J1R9oG5SKdj5Pz+mquPri/+b6gEx/A90NgeEzAfr5IBN/N8UU4iQ/l/lGk1s/0OaenDV8Q3F/zCOekBX6sFd9L8mFHWMWD0z64iRLJqKCaGSRpdXbxBCiFVJkQOWiV1MkP+FEKKc1DnAopgs/wshRDkpc4BVMVn+F0KIclLlAMticoqVSoUQouuMwf9lyP9C9A9NKBLXMcSemZPJJErv5LpZqdY9M0P3ysy3nXOVMY+Ojga/xJ11z8wqrl27xpkzZ9jf3wfg6tWrzOdztra2Wu0vRBusignWk4pi+B+q70xI0TO56HCL3slj8D+cdHZf/X/16tW14opxMVT/Q+ZsK/9DlgNC+79tGyEL/8M4Wp4Nxf9t2vSJcWNZTBiC/1dteRbC/22ur1n5H8bR8qxqRaG++b9qfyHAvphsPanU2v9wctJUKP8fHh7Wfr+KUQ9oqgXAcP0P5auKWuUD+V9YkGIyUYxJpXWkqAcXxxrK/0BlDlA9OA7yfzWaUNQxYs1IbXvSWi9zGrKoUMd8PjfvnZwf6/Kkp+WxrPp6lxjDhaSuMJlMODg4ON4+ODjg7NmzXLx4sdX+oh+kzAHWXyZCF5XrkP/DI//bsan/lQv6Q6oc0Hf/N8WcTCZm/i87Ptjc/22KyZbI/zaE8P/Zs2ejH6cIQ4ocIP+vv11FDP+3vb5mxWw2G3whITWh/F+1v+geMXJAl/wP9pNKrf0PRPH/KgV0C8ZwY0FK5P/xkeI7gLX/62LG8D+kqQfnN4IN1f+gekBM+uB/TSgSx6Ra5i7URaW6CyzT6TR4r8w2vZPLji9Wz8yc0L0z65jNZlF6J3epb7J1z8wqDg4OOHfuHDfccAMAd955J3t7e633V89kUUff/d9mUinI/yF7J4/B/5DlgL77v2l/MW6G4P+mSZfz+bz3/m+6M9nS/xDG92XbXcoBMfxfdrdzHfK/iMlQ/F8XO4b/m+5KjuH/ps93d3fXzP+QOTu0/7tWSIjhf2j/PUD+F7EZuv8h/PWfNqtSDMH/TfWAofsfTjo8ZD5okwPkf2GBtf/zmJaTilLUgy39X0T14LCkqgf3wf9bUd9d9AbLi0llS/YXk8K6rwshhFidVMWEnBD+byomCyGEKGcI/u/a6j1CCNEHhuL/steFEELUI/8LIcR4ieH/JifL/0L0H61QJMyLydbL20E2ezRF72Sw65mcE7p3Zh1jWOIuVc/MZU6fPn3dDNOdnZ2V9heiDOtiwtsi9Exuij0E/0N1z+ScGL2Tq/omj8H/cNLZ8r8YIqmKCTkh/N+0kttkMum9/5smTcXwP1CZA/K7x+T/9bbbEsL/Ozs7XLlyZa34YtgMxf91fozh/0uXLtWuUhHD/003TxQdHtv/kOWAobc8q1pRqG/+F6KKFMXkYmyLlUpj+B/qVyqK4f+6XBvD/02MoeVZ2aqiVvlA/hcpCFUfbsLK/5CmHmzp/yKqB4dF/q+mNxOKnHMPAF4CnAMeCbwHeLn3/o0tfvZO4HElL73Ve//MpX19xdu8znv/j1c66DWI1TOzDutisvXydpDJ3rp3cv5FavlYl5Peqq93idlsNvgLSV3hwoULTKfT44LA7u4u58+fb71/31EOiId1MSHFpFL5Pzzyvx2b+r+4DHpfUQ6Ih3UxOcWk0vl8bub/fIyh/d80acqaMRQSukAI/58/f55Tp06ZHG8slAPikLKYXDyGmJNKY/i/qZAQw/9dW4lvDIWE1ITy/xBQDrDBqpicE7KoXIW1/4Eo/m8qmlsj/8dF/r8P+d+GkItNtLlmYeF/SFMPHrr/QfWAmPTB/72ZUAS8DngW8ErgXcAZ4A3OuS3v/etb/Px/AX586bm7KvZ92yJekfe2P9R+YV1MDpk02saez+fmvZOte2aG7pWZb9exvb09+N7JqXpmLrO1tcXly5eP36fpj83l/de9M65DKAdEwrqYkGJS6dD9DycnjVj0Th6D/yHLAX33/2233VZ7l3lPUA4wInYxOcWk0ul0auZ/yHJAaP+vkgsgrv8hnO/H5v+yu53rCOH/gaAcYIBFMdl6UmkM/+fbVSwfYwj/tynQWPkfMmeH9v/29vbx6nddIIb/of33APn/BMoBkbEuJueEqg/UTSoFO//nx1R1fH3xf1M9IIb/gc7mgJD5oE0OkP9PIP9HJqT/V7lGE9v/kKYeXHV8Q/E/jKMekKoe3Af/92JCkXPuycCzgZd5729bPPda4A7gJ51z/9F7/6mGt/mA9/4XWob84xX2DUqsX3rdyRojWTQVE0IljS6v3iCECINywOasUryKXUyQ/4UQq6AcsDltc4BFMVn+F0KsgnLA5rTJAVbFZPlfCLEKygGbYe3/JjenWKlUCNFP5P/NacoBqSYT5cj/QvSPXkwoAmaAB16RP+G99865VwJvAJ4OvLXpTZxz9wce6L3/yxb7PhA45b2/Z+2j7ilD7Jk5mUyi9E6um5Vq3TMzdK/MfLtuVYOjo6PBL3Fn3TOz6Y/IVVe2GMDKRKAcYIZVMcF6UlEM/0P1nQkpeiYXHW7RO3kM/oeTDrXomVyXA0bqf1AOMGGo/ofM2Vb+hywHhPZ/2zZCFv6HcbQ8s/Y/VOeAEfsflAOiY1lMGIL/V215FsL/ba6vWfkfxtHyrGpFoVj+L8Zc9+fX2b8HKAdExLqYbD2p1Nr/cHLSVCj/Hx4e1n6/ilEPaKoFwHD9D+WrilrXA+R/+T8mKSYTxZhUWkeKenBxrKH8D1TmANWD4yD/V9OXCUVPAu703t+99PxvF15vSiBfA9wD3M85dxfwGuBHvPefLtn3W4HnAlvOufcBP+29/5m1j75HWC9zGrKoUMd8PjfvnZwf6/Kkp+WxrPp6lxjDhSTRCZQDDLD+MhG6qFyH/B8e+V8YohwQmb77vynmZDIx83/Z8cHm/m9TTLZE/heGKAdERP5ff7uKGP5ve33NitlsNvhCgugMygGRSFFMtp5Uau1/IIr/VymgWzCGGwtEJ5D/I2Lt/7qYMfwPaerB+Y1gQ/U/qB4wdvoyoejRlPe3zJ97TMPPvxt4FfCHwOcA/wh4KfAlZLNdi1wFfgn4E+BRZInk3zjnHuu9/8GqAM65W4BbAB71qEe1vovUkqZjivFlos3nEOqi0o033lgZbzqdBu+VmW83jbF4fLB5z8ymeKF7Z9bFnM1mUXonHx0dmf8bqooXs2dmWcy2y1yuuhxmVbyeoBwQgLpjinUxqa0fQ00qrYqX/+Ef2v9NYwzt/6Z4sXonl8Uckv+hPgdY+b9s33X3Wd5fOUA5oOqYhuD//KJLXQ7ou//zO5OrYsbyf9U4Y/gf6FQOiOH/Jh83+X0d/4O+B6AcUHpMMYvJbfwYuqhQFjOG//PtqjHG8H/T9bXd3V0z/0Pm7ND+z7e7kgNi+B/W/x6wrv+bYvYA5YANqTqemMXkJj/GKCqXxYzl/7oxxvJ/VcwY/s+362oBEN7/dTFj0cbHIfPBOjlgE/83xew48n8A6lwVw/9NMa38D2nqwbH8XxcTVA9el7paAKSvB3fR/32ZUPRg4EMlz/914fVKvPfftPTUnnPudcDznHNP997fUdj3q4o7LvY7AL7fOfdz3vv3VcR4NfBqgKc85Sm+SqhNxOqZCfV9JWNdTKraN2TSKMZZ93PfBOuYYxhjipgaY6dRDghA3R/6sS4mtfkcQl1UuvHGG/XveCAxNcbhxAyEckAAqo5pCP7PJ5Xq3/EwYmqMw4kZCOWAAJQdU8xictNnENL/+aRS/Tvuf7yxxBzDGAOiHLAhVccTs5hc9xmE9n/+uv4d9z9eiphjGGOqmAGQ/wOwiqdDTSatizkE/48lpsY4jJih4/VlQtHHgQeWPP+gwuur8q+B5wHfCNxRtZP3/ppz7qeAZwJfD7xujVidJmYxuQzr5e0gmz2aoncy2PVMzgndO7OOMSxxZ90z89q1a5w5c4b9/X0AbrrpJubzOVtbW0H27ynKARGxXuY05qTSKobgf6jumZwTo3dyVd/kMfgfTjo7tv8huytE/r8O5YCIWPq/jFAXler8OJlMeu//fNJUFTH8D1TmgKOjI0D+X3e7ivzzlv9PoBwQiaH4v86PMfx/6dKlE6tULBPD//mkqSqKDo/tf8hywNBbnhVXFCoSy/+Qfeah/X/t2rXW8TuKckAkYvi/7V3wIf1f58cY/gdqc0AM/9fl2hj+b2IMLc/yVUWLxM4HOzs7wf1/5syZ2pgdR/43JFR9uAkr/0OaerCl/4uoHhwW+b+avkwougv4wpLnH7347/vXeM8/W/x3O/C+GxFrRmrdSWtdTI61vF0dk8nEvHdy/kVq+ViXk96qr3eJ2Ww2+AtJ1kwmEw4ODjh37hwAe3t7nD17losXLwbZv6coB2xIXQ6wLiakmFQq/4dH/o/D/v6+/H89ygEbUpcDrIvJKSaVzudzM//nYwzt/6ZJU9aMoZCQAvm/FOWADanKASmLycVjiDmpNIb/mwoJMfzfpkBjyRgKCSk4d+5ccP+3nQjdYZQDNmCVCW1WxeSckEXlKqz9D0Txf1PR3Br5Pw4HBwfB/X9wcBDteA2Q/zekbQ4IudhEm2sWFv6HNPXgofsfVA+IQZ/835cJRe8EvsE590jv/YcKzz+18Pqq/K3Ff+8OvG/vsC4mh0wabWPP5/OovZPLiNkzs4zQvTLz7Tq2t7ej9k7uAjF7ZpaRJ4fbb7/9+Lm9vb3K41t1/56iHBAR62JCikmlQ/c/ZM4O7f+6OxTG4H/IcoCV/wH5vxzlAENiF5NTTCqdTqdm/ocsB4T2/yq5AOL6H8L5fmz+L7vbuYj8X4pygBEWxWTrSaUx/J9vV7F8jCH836ZAY+V/yJwd2v/b29vHq991gRj+h/rvAbnTQ/q/58VkUA4wwbqYnBOqPlA3qRTs/J8fU9Xx9cX/TfWAGP4HOpsDQuaDpmtBof3f9J4dR/43IKT/V7lGE9v/kKYeXHV8Q/E/jKMeYF0P7pP/t4K/YxzeBDjgBfkTLlt/97uBD7JYos459xDn3BOccw8v7Pcw59yp4ps557aAly4254XnH7Ec2Dn3AOCHgU8Bbwk1oC4RI1k0FROKSaFs301fF0IMCuUAQ2IXE+R/IcSKKAcYYVFMlv+FECuiHGBAyGJCHfK/EGJFlAMiY1lMjuH/VQrYQoheIf9HJtVkohz5X4j+0YsVirz373DOvRF4iXPuYcC7gDPA04Bz3vtPLXb9SuAQeBlw2+K5fwC81Dn3JuBPgM9e/OxTgdd473+rEOqFzrkzwJvJlrV7BPDtwJcA/9J7/+fxRtkdrJY5DTUTtc2Fq8lkEqV3ct2sVOuemaF7Zebb2d9q5RwdHQ1+iTvrnpmnT58+MXt0b2+PnZ2dYPv3EeUAO6zuTAvt/yY/xvA/VN+ZkKJnctHhFr2Tx+B/OOns2P4H5P8SlANsGKr/IXO2lf8hywGh/d+2gG7hfxhHyzNr/wPcfPPNgPxfRDkgPpbFhCH4f9WWZyH83+b6mpX/YRwtz6pWFIrlf8hyQGj/nz59mv39/dbH0DWUA+JiXUy2XqnU2v9wciW+UP4/PDys/X4Vox7QVAuA4fofylcVjZ0PYvi/x6sTyf+RSTGZqOjHnFj+hzT14OJYQ/kfqMwBqgfHQf6vphcTihY8F3gf8Bzgu4D3AM/23r++4efeBbwb+DayhPBp4A+AW4DXLu3768BXAc8j64/5CeD3gJd478+HGUY9sXpmtsWqmJATsqhQx3w+N++dnB/r8qSn5bGs+nqXGMOFJGsuXLjAdDo9lv7u7i7nz1frZ9X9e4xyQGSsv0yELirXIf+HR/6Pw87OjvxfjnJARPru/6aYk8nEzP9lxweb+79NMdkS+T8O8n8lygGRkP/X364ihv/bXl+zYjabDb6QkIK9vb3g/r9w4QKnTp2qfL0nKAdEIEUx2XpSqbX/gSj+X6WAbsEYbixIQQz/T6dTrly5EvxYDZH/I2Ht/7qYMfwPaerB+Y1gQ/U/qB4Qgz75vzcTirz3nwBevHhU7fM2sqXwis+9EzjdMsZbGPAydk2kWuYu1EWlugss0+k0eK/MNr2Ty44vVs/MnNC9M+uYzWZReid3qW+ydc/Mra0tLl++3Pr4Vt2/rygHxKXv/m8zqRTk/5C9k8fgf8hygJX/Afm/AuWAeAzB/02TLufzee/933RnsqX/IYzvy7a7lANi+L/sbuci3vtWxzYm/4NyQCyG4v+62DH833RXcgz/N32+u7u7Zv6HzNmh/d+1QkIM/0P994A2OWCd60V9RzkgDkP3P4S//tNmVYoh+L+pHjB0/8NJh4fMB3U54OLFi7XHtG69oG6lka4j/8fD2v95TMtJRSnqwZb+L6J6cFis68F98n9vJhSNhVgzUpuW1bK8mBRjebtVE5gQQnSRFDkgVTEhJ9RFpS7dtSuEEOuQIgcMwf9dW71HCCHWwToHDMX/TZNKhRCiD8TIAXXfAYbif9UDhBB9J8V1oBj+z1fnqYsp/wvRbzShSAy+ZzJks0dT9E4Gu57JOaF7Z9YxhiXurHtmNv0R2fTzm+4vxod1MSHFpNIh+B+qeybnxOidXDWbfQz+h5MOje1/qM8B8r+IQapiQo7FpNLJZNJ7/zdNmorhf6AyB+R3j8n/621XUZUD5H8Rg6H4v86PMfx/6dKl2lUqYvi/adJU0eGx/Q9ZDhh6y7OqFYVi+b8Yc92fX2d/MV5SFJOLsS0mlcbwP9SvVBTD/3W5Nob/mxhDy7OyVUWt6wHyv7AkVH24CSv/Q5p6sKX/i6geHBb5vxpNKBLmxeQUM1Enk4l57+T8i9TysS4nvVVf7xKz2WzwF5KEGDrWxYQUk0rl//DI/0IMA+ticopJpfP53Mz/+RhD+79p0pQ1YygkCDF0UhaTi8cQc1JpDP83FRJi+L9rK/GNoZAgxNiwKibnhCwqV2HtfyCK/5uK5tbI/0IMi5CLTbS5ZmHhf0hTDx66/0H1gLGjCUXCvJgcMmm0jT2fz817J1v3zAzdKzPfrmN7e3vwvZOte2a2XeZy1eUwdaeCqMK6mJBiUunQ/Q+Zs0P7v+4OhTH4H7IcYOX/sn3X3Wd5f+UA0ZbYxeQUk0qn06mZ/yHLAaH9v0ougLj+h3C+H5v/m3zc5Pd1/A/6HiDaYVFMtp5UGsP/+XYVy8cYwv9tCjRW/ofM2aH9v729fbz6XReI4X9Y/3vAuv5viikE2BeTc0LVB+omlYKd//Njqjq+vvi/qR4Qw/9AZ3NAyHywTg7YxP9NMYUI6f9VrtHE9j+kqQdXHd9Q/A/jqAd0pR7cRf9rQlHHiNUzs44YyaKpmBAqaXR59QYhhFiVFDlgmdjFBPlfCCHKSZ0DLIrJ8r8QQpSTMgdYFZPlfyGEKCdVDrAsJqdYqVQIIbrOGPxfhvwvRP/QhCJxHUPsmTmZTKL0Tq6blWrdMzN0r8x82zlXGfPo6GjwS9xZ98ys4tq1a5w5c4b9/X0Arl69ynw+Z2trq9X+QrTBqphgPakohv+h+s6EFD2Tiw636J08Bv/DSWf31f9Xr15dK64YF0P1P2TOtvI/ZDkgtP/bthGy8D+Mo+XZUPzfpk2fGDeWxYQh+H/Vlmch/N/m+pqV/2EcLc+qVhTqm/+r9hcC7IvJ1pNKrf0PJydNhfL/4eFh7ferGPWAploADNf/UL6qqFU+kP+FBSkmE8WYVFpHinpwcayh/A9U5gDVg+Mg/1ejCUUdI9aM1LYnrfUypyGLCnXM53Pz3sn5sS5Peloey6qvd4kxXEjqCpPJhIODg+Ptg4MDzp49y8WLF1vtL/pByhxg/WUidFG5Dvk/PPK/HZv6X7mgP6TKAX33f1PMyWRi5v+y44PN/d+mmGyJ/G9DCP+fPXs2+nGKMKTIAfL/+ttVxPB/2+trVsxms8EXElITyv9V+4vuESMHdMn/YD+p1Nr/QBT/r1JAt2AMNxakRP4fHym+A1j7vy5mDP9DmnpwfiPYUP0PqgfEpA/+14QicUyqZe5CXVSqu8AynU6D98ps0zu57Phi9czMCd07s47ZbBald3KX+iZb98ys4uDggHPnznHDDTcAcOedd7K3t9d6f/VMFnX03f9tJpWC/B+yd/IY/A9ZDui7/5v2F+NmCP5vmnQ5n8977/+mO5Mt/Q9hfF+23aUcEMP/ZXc71yH/i5gMxf91sWP4v+mu5Bj+b/p8d3d3zfwPmbND+79rhYQY/of23wPkfxGbofsfwl//abMqxRD831QPGLr/4aTDQ+aDNjlA/hcWWPs/j2k5qShFPdjS/0VUDw5LqnpwH/y/FfXdRW+wvJhUtmR/MSms+7oQQojVSVVMyAnh/6ZishBCiHKG4P+urd4jhBB9YCj+L3tdCCFEPfK/EEKMlxj+b3Ky/C9E/9EKRcK8mGy9vB1ks0dT9E4Gu57JOaF7Z9YxhiXuUvXMXOb06dPXzTDd2dlZaX8hyrAuJrwtQs/kpthD8D9U90zOidE7uapv8hj8DyedLf+LIZKqmJATwv9NK7lNJpPe+79p0lQM/wOVOSC/e0z+X2+7LSH8v7Ozw5UrV9aKL4bNUPxf58cY/r906VLtKhUx/N9080TR4bH9D1kOGHrLs6oVhfrmfyGqSFFMLsa2WKk0hv+hfqWiGP6vy7Ux/N/EGFqela0qapUP5H+RglD14Sas/A9p6sGW/i+ienBY5P9qNKGoY8TqmVmHdTHZenk7yGRv3Ts5/yK1fKzLz+UMAwAAIABJREFUSW/V17vEbDYb/IWkrnDhwgWm0+lxQWB3d5fz58+33l/0gxQ5wLqYkGJSqfwfHvnfjk39X1wGXXSbFDnAupicYlLpfD43838+xtD+b5o0Zc0YCgldIIT/z58/z6lTp0yOV2yGdQ5IWUwuHkPMSaUx/N9USIjh/66txDeGQkJqQvlf9IcU3wOKWBWTc0IWlauw9j8Qxf9NRXNr5P+4yP/jYyj+b3vNwsL/kKYePHT/g+oBMemD/zWhSJgXk0Mmjbax5/O5ee9k656ZoXtl5tt1bG9vD753cqqemctsbW1x+fLl4/dp+mNzef9174wTw8e6mJBiUunQ/Q8nJ41Y9E4eg/8hywF99/9tt91We5e5EEViF5NTTCqdTqdm/ocsB4T2/yq5AOL6H8L5fmz+L7vbuY4Q/heiLRbFZOtJpTH8n29XsXyMIfzfpkBj5X/InB3a/9vb28er33WBGP6H9t8D5H9hiXUxOSdUfaBuUinY+T8/pqrj64v/m+oBMfwPdDYHhMwHbXKA/C8sCen/Va7RxPY/pKkHVx3fUPwP46gHpKoH98H/mlDUMWL90utO1hjJoqmYECppdHn1BiGEWJUUOWCZ2MUE+V8IIcpJnQMsisnyvxBClJMyB1gVk+V/IYQoJ0YOsPZ/k5tTrFQqhBBdJ9V3gFSTiXLkfyH6hyYUiesYYs/MyWQSpXdy3axU656ZoXtl5tt1qxocHR0Nfok7656ZTX9ErrqyhVYmEqtgVUywnlQUw/9QfWdCip7JRYdb9E4eg//hpEMteibX5QD5X8RkqP6HzNlW/ocsB4T2f9s2Qhb+h3G0PLP2P1TnAPlfxMSymDAE/6/a8iyE/9tcX7PyP4yj5VnVikKx/F+Mue7Pr7O/GDfWxWTrSaXW/oeTk6ZC+f/w8LD2+1WMekBTLQCG638oX1XUuh4g/4uYpJhMFGNSaR0p6sHFsYbyP1CZA1QPjoP8X40mFIkTWC9zGrKoUMd8PjfvnZwf6/Kkp+WxrPp6lxjDhSQhxoL1l4nQReU65P/wyP9CDIe++78p5mQyMfN/2fHB5v5vU0y2RP4XYhjI/+tvVxHD/22vr1kxm80GX0gQYuikKCZbTyq19j8Qxf+rFNAtGMONBUIMHWv/18WM4X9IUw/ObwQbqv9B9YCxowlF4phUy9yFuqhUd4FlOp0G75XZpndy2fHF6pmZE7p3Zh2z2SxK7+Qu9U227pnZdpnLVZfD1J0Koo6++7/NpFKQ/0P2Th6D/yHLAZY9k9u4fVX/l91dJ0TOEPzfNOlyPp/33v9NdyZb+h/C+L5su0s5IIb/m3zc5Pd1/A/6HiDKGYr/62LH8H/TXckx/N/0+e7u7pr5HzJnh/Z/1woJMfwP638PWNf/TTHFeBm6/yH89Z82q1IMwf9N9YCh+x9OOjRkPlgnB2zi/6aYYrxY+z+PaTmpKEU92NL/RVQPDktX6sFd9L8mFHWMWD0zm7C8mBRjebtVE5gQQnSRFDkgVTEhJ9RFpS7dtSuEEOuQIgcMwf9dW71HCCHWwToHDMX/TZNKhRCiD1jngKH4X/UAIUTfSXEdKIb/89V56mLK/0L0G00oEoPvmQzZ7NEUvZPBrmdyTujemXWMYYk7656Z165d48yZM+zv7wNw0003MZ/P2draCrK/EMtYFxNSTCodgv+humdyTozeyVV9k8fgfzjp7Nj+h+yuEPlfWJKqmJAT6qJSnR8nk0nv/d80aSqG/4HKHJDfPSb/r7ddRf55y//CgqH4v86PMfx/6dKl2lUqYvi/adJU0eGx/Q9ZDhh6y7OqFYVi+R+yzzy0/69du9Y6vhgXKYrJxdgWk0pj+B/qVyqK4f+6XBvD/02MoeVZ2aqisfPBzs5OcP+fOXOmNqYQOaHqw01Y+R/S1IMt/V9E9eCwyP/V9GZCkXPuAcBLgHPAI4H3AC/33r+xxc/eCTyu5KW3eu+fWbL/dwAvAr4Y+CBwO/Cj3vtPrXv8bYk1I7XupLUuJqeYiTqZTMx7J+dfpJaPdTnprfp6l5jNZoO/kGTNZDLh4OCAc+fOAbC3t8fZs2e5ePFikP37inLAZtTlAOtiQopJpfJ/eOT/OOzv78v/JSgHbEZdDrAuJqeYVDqfz838n48xtP+bJk1ZM4ZCQgrk/3KUAzajKgekLCYXjyHmpNIY/m8qJMTwf9dW4htDISEF586dC+7/thOhu4xywPqsMqHNqpicE7KoXIW1/4Eo/m8qmlsj/8fh4OAguP8PDg6iHa8F8v9mtM0BIRebaHPNwsL/kKYePHT/g+oBMeiT/3szoQh4HfAs4JXAu4AzwBucc1ve+9e3+Pn/Avz40nN3Le/knHveItYc+BngiWSJ6zHA89c++g5jXUwOmTTaxp7P5+a9k617ZobulZlv17G9vT343snWPTPz5HD77bcfP7e3t1d5fKvu32OUAyJhXUxIMal06P6HzNmh/V93h8IY/A9ZDrDyPyD/V6McYETsYnKKSaXT6dTM/5DlgND+XyUXQFz/Qzjfj83/ZXc7F5H/K1EOMMCimGw9qTSG//PtKpaPMYT/2xRorPwPmbND+397e/t49bsuEMP/UP89IHd6SP/3vZi8QDkgMtbF5JxQ9YG6SaVg5//8mKqOry/+b6oHxPA/0NkcEDIfNF0LCu3/pvfsAfJ/ZEL6f5VrNLH9D2nqwVXHNxT/wzjqAdb14D75fyv4O0bAOfdk4NnAj3jv/xfv/WuACfBrwE865+7f4m0+4L3/haXHW5fiPAj4CeBtwP/svX+N9/6fAP8K+E7n3JeFHFdXiJEsmooJxaRQtu+mrwshhoNygC2xiwnyvxBiFZQD7LAoJsv/QohVUA6wIWQxoQ75XwixCsoB8bEsJsfw/yoFbCFEf5D/45NqMlGO/C9E/+jLCkUzwAOvyJ/w3nvn3CuBNwBPB95a8bPHLBLNA733f1mxy43Aw4FXeO994flXAi9eHMe71xpBj7Ba5jTUTNQ2F64mk0mU3sl1s1Kte2aG7pWZbzvnKmMeHR0Nfok7656Zp0+fPjF7dG9vj52dnWD79xTlACOs7kwL7f8mP8bwP1TfmZCiZ3LR4Ra9k8fgfzjp7Nj+B+T/cpQDDBiq/yFztpX/IcsBof3ftoBu4X8YR8sza/8D3HzzzYD8v4RyQGQsiwlD8P+qLc9C+L/N9TUr/8M4Wp5VrSgUy/+Q5YDQ/j99+jT7+/utj6GDKAdExLqYbL1SqbX/4eRKfKH8f3h4WPv9KkY9oKkWAMP1P5SvKho7H8Twf89XJ5L/I5JiMlHRjzmx/A9p6sHFsYbyP1CZA1QPjoP8X01fJhQ9CbjTe3/30vO/XXi9KYF8DXAPcD/n3F3Aa8hmuH56KU7xfQHw3r/fOffnhdejEatnZlusigk5IYsKdcznc/PeyfmxLk96Wh7Lqq93iTFcSLLmwoULTKfTY+nv7u5y/vz5YPv3FOUAA6y/TIQuKtch/4dH/o/Dzs6O/H89ygGR6bv/m2JOJhMz/5cdH2zu/zbFZEvk/zjI/6UoB0RE/l9/u4oY/m97fc2K2Ww2+EJCCvb29oL7/8KFC5w6dSr4sRqiHBCJFMVk60ml1v4Hovh/lQK6BWO4sSAFMfw/nU65cuVK8GM1Qv6PiLX/62LG8D+kqQfnN4IN1f+gekAM+uT/vkwoejQl/S0Lzz2m4effDbwK+EPgc4B/BLwU+BKyWabFOMX3XY7VFKfXpFrmLtRFpboLLNPpNHivzDa9k8uOL1bPzJzQvTPrmM1mUXond6lvsnXPzK2tLS5fvtz6+Fbdv6coB0Sm7/5vM6kU5P+QvZPH4H/IcoCV/wH5vxzlgIgMwf9Nky7n83nv/d90Z7Kl/yGM78u2u5QDYvi/7G7nIidviq1mRP4H5YBoDMX/dbFj+L/pruQY/m/6fHd3d838D5mzQ/u/a4WEGP6H+u8BbXLAOteLeo5yQCSG7n8If/2nzaoUQ/B/Uz1g6P6Hkw4PmQ/qcsDFixdrj2ndekHdSiMdR/6PiLX/85iWk4pS1IMt/V9E9eCwWNeD++R/1/aiVUqcc38M/Kn3/uuXnt8C7gX+rff+u1d8z9cBzwOe4b2/o/Dcc733133jcs7dATzSe/+Eive7Bbhlsfm3gT9a5XjW5OHAhw3ipIqXIuYYxpgipsbY35iP894/InKMWpQDKtE53v94KWJqjIq5CsoBdDIHDPV8Sx1TYxxGTI0xHMoBKAckiqkxKmZf4qWIqRygHKBzvP8xNUbF7HI8+Z9O+h+Geb6NMabGOIyYQx1jZQ7oywpFHwceWPL8gwqvr8q/Jksg3wjcUXgf55y7v/f+UyWxKuN4718NvHqN41gb59zveO+fMtR4KWKOYYwpYmqMw4mZCOWAEnSO9z9eipgao2L2EOWAJcZyvskd/Y+XIqbGODiUA5bQOT6MmGMYY4qYGuPgUA5YQuf4MGJqjIrZl3gJkf9LGMP5NoaYGuMwYo5hjMv0Ze3TquXl8iXp3r/Ge/7Z4r/bS3GoibVOHCGEEJuhHCCEEONFOUAIIcaLcoAQQowX5QAhhBgn8r8QQnSMvkwoeifwOOfcI5eef2rh9VX5W4v/3r0UB+Arijs65x4DfP6acYQQQmyGcoAQQowX5QAhhBgvygFCCDFelAOEEGKcyP9CCNEx+jKh6E2AA16QP+Gcc8B3Ax9ksUSdc+4hzrknOOceXtjvYc65U8U3W/TafOlic1546RA4Al64eP+cPO4vhxlOMEyX1EsQL0XMMYwxRUyNcTgxU6AcUI7O8f7HSxFTY1TMvqEccD1jOd/kjv7HSxFTYxwWygHXo3N8GDHHMMYUMTXGYaEccD06x4cRU2NUzL7ES4X8X84YzrcxxNQYhxFzDGM8gfPep4zfGufcG4BvAV4BvAs4A/x94Jz3/j8s9vk6siTwMu/9bYvnbiZLFm8C/gT47MXPPhV4jff+lqU4zyf7pVwCfgV4IlkCud17/50xxyiEEKIc5QAhhBgvygFCCDFelAOEEGK8KAcIIcQ4kf+FEKJb3C/1AazAc4H3Ac8Bvgt4D/Bs7/3rG37uXcC7gW8DHgF8GvgD4Bbgtcs7e+9f45z7JPAismT1IeDHgB8JMwwhhBBroBwghBDjRTlACCHGi3KAEEKMF+UAIYQYJ/K/EEJ0iN6sUCSEEEIIIYQQQgghhBBCCCGEEEIIIYSIz1bqAxBCCCGEEEIIIYQQQgghhBBCCCGEEEJ0B00oEkIIIYQQQgghhBBCCCGEEEIIIYQQQhyjCUVCCCGEEEIIIYQQQgghhBBCCCGEEEKIY+6X+gBEGJxzjwUe772/wzDmg4FHeO//LMB73R94sPf+o4XnHgb8Q+ChwDu89/950zgtj+XzgLcDt3jvf9Ug3uOBbeBu7/2fRozjgCnwtWSf6d3Agff+7YHe/9uAX/Xe3x3i/VrG/AzgmcA9wFu999cWz38T8DQyx/0O8Cbv/ScDxj0FPAN4CvB5wIOBjwHvIfsM/jhUrELMxwNPAh6ziPdx4P3A73nv/yR0PNEvlAPCYZkDrPy/iKUcEC6ucoDoFMoB4VAOWOu9zf2/iGueA1L4fxFXOUBUYp0DQvp/8X7KAcoB68RVDlAOECgHhEK1gLXfXzlAOUAkRDkgDMoBa7+/agFjywHeez0G8ABeDNwb6L12yP7R3QP8V+B/Az6rZL9vDxET+PFFrHuB3wQeC3wp8GHg2uJxL/AfARcg3mMaHk9dxLw5fy5AzGcBj1t6bgr8v4ux5Y//G3h6oM/05wvbDwOuLmJc4+Tn+svA/QLEvAZ8Angz8M3AA2Kc64V4nw/cWfjsfg140GI8y2N8F/DQQHG/Gfjzwmd5Lyc/13uB88CjAsV7GvDbJb+7Yrx3hDhv9OjvQzlgpXimOcDa/4XPVDlAOUCPkTyUA1aKpxwQOAdY+38R0zwHWPt/EVM5QI8250mQHGDt/8V7KQcoB6wTUzlAOUCP+84T5YB2sVQLGMB1oEVM5QDlAD3uO0+UA9rFUg4YQA5I4f9FXOWA/Lgsg+kR8RcZLnk8Gfg08AHgF4E7FifnHwNfurTvxgkEePbiH8CbgZ8F/hL4PxaPHwO+DPhK4N8vjuO7Aozx3lUfgWI+q7D9zMXn/EHg5cD3AD8F/H9kswyfuGG89wC3FbZfD3wSeBFZUjwFPG7xGV8DXhZgjNeAP1rEuXcxln8LfE2kc/5Vi/Ple8hmLf8/wK+Q/SHynWSzbh8BfP/is/7ZADFPL8b5W8APLGK/cfE7uwX4e4vf40cXv4ONktbiPPkk2R8a/xz4euBLgMcv/vv1wL8A3rvY75kxPms9uv9QDlgppmkOsPb/IoZygHKAHiN6KAesFFM5IHAOsPb/IqZpDrD2f+FcUQ7Qo825snEOsPb/4n2UA5QD1o2pHKAcoMd954pyQLt4qgUM4DrQIqZygHKAHvedK8oB7eIpBwwgB1j7fxFTOaDwcIsDFB3EOffSFXZ/BvB13vtTG8b8T8ATgKd67//74rmnkf0jeQgw9d7/5uL5bwf+wyYxnXNXgQ9473cX288DXgvc7r1/3tK+v0Y2G/Vr1o23eJ9rZOJ5LfCRkl0eCnwv8EvAHwJ4718WIOazvfdvWGxfBR4N/N38c148/1jg98mWSfuWDeLdA/wT7/2/c85tkY33J733151TzrnXAt/gvX/8uvEW73ON7I+Bt5D9cfEc4MsBD7wP+HmyWbJ/skmcQrw/Bi5471+02H4miz86vPcvWdr3dcA3eu+/YMOYv02WoG70BXk6515Mlkxu8N5/2jn3t8lmVu957//XDeL9Jtnnd6P3/hM1+z0IOCT79/E/rRtPdAvlgGHkAGv/L95LOeDkvsoBoncoBygHbBDTNAdY+38R0zQHWPt/8d7KASPGOgdY+3/xPsoB9+2nHLBaTOWA+/ZTDhggygHhc4BqAdft28vrQIuYygH37accMECUA5QD1ow3+BwwhlrA4r27mwO80cwlPdaaiZYvXVW2pFXpMlcBYv458M9Knn808HtkItpZPBfizuT/DrygsH3DYizfUrLvDwJ/EWCMTyNb8uwDwHNLXn/c4hj+QeDf5bMW/38/shmS/7Ri3x8nS6ibxPsQ8P2L/3/IIv7pin2/G/jrkGMsPPelwE8Af1Y4n98OPB/4nA3j3QM8r7D9mEWMbyrZ95ZAY7yneL4Wnv+bi9hfUXju5cCdAeI9v+W+twB/tekY9ejOQzngun17mQOs/b94H+WAk/sqB+jRu4dywHX7Kge0j2maA6z9v3h/0xxg7f9CTOWAkT6sc4C1/xfvoxxwcl/lgPYxlQOuH6NywIAeygHX7btxDrD2f+H3qFqAcsC6MZUDRvpQDrhuX+WAdvEGnwOs/V+IqRyweGwhusyHyWbYPbbF4ycDxfwcsqXJTuC9v4tsxuvvAfvOuY3umirwALI+izkfW/z37pJ9j8h6Im6E9/7twN8lE9tPO+d+yzn31E3fdwUeCGyRLUlWxnvJZsVuwh3AtwJ47+8hW/7tmRX7fiNZb9TgeO//wHv/Q2RJ+e8BvwA8kWzpu7s2fPu7Fu+bk///Y0v2fSzZHwybcg/lv5uHkc0aLfIe4HM3jPcRysdTxmPJltYTw0E54CRDyAEW/gflgGWUA0QfUQ44iXJAe5LngMj+B/scYO1/UA4YO9Y5wNr/oBywjHJAe5QDTqIcMDyUA06ycQ5QLeA6+nodCJQDllEOGB7KASdRDmjHGHLAGGoB0OEcoAlF3eYdwN/x3v+3pgflS7Wtw/vIliW7Du/9R8kkcEgmgu8IEO8DwOcXtu8h6zn4pyX7fgFZQt0Y7/293vufJus5+F7g151ztzvnHhXi/Sv4aufcs8j6Ln4UqIr1KDb/fd4K/B3n3EXn3BOAFwDPdc79nHPua51zX+Scu9E59wZgl2y5v2j4jF/13p8jk+pzyJLcJrwV+B7n3MQ59ySyP6D+ArjJOfc3852cc08EXgj87obxAH4V+D7n3P9QeP+/QfbHyMfIZjrnfB6bn6/ngR9wzn3HYqnC63DObTnnnkPWG/T8hvFEt1AOOEmfc4Cl/0E5QDlADAHlgJMoB7SnMzkgkv/BPgdY+x+UA8aOdQ6w9j8oByyjHNAe5QCUAwaOcsBJguQA1QIGcR0IlAPyY1AOGC7KASdRDmjHGHLAGGoB0OUc4I2WQtJj9QdwG9myWZ/bYt8XAu8LEPPfkM30u1/NPvcH3kSYJfV+Ebjcct+3AfNIn/UzgHeTifunyZZiC73E3fLjTRX7zoFfDxDz68hmmt5LNsv4Lxf/v/z4OWAr0Biften7rBDv0YXx5Y9bgG8CPg78DtkM6k8Cfw38jwFiPh74IPAp4P8i64v50cXYn7+07zuqfscrxPss4D8v3v+ILIH9PFnC/3myJHq0eP0O4LOsPn894j+UA67bt5c5IIX/F++lHKAcoEePH8oB1+2rHLBaXLMcYO3/RUzTHGDt/8X7KAeM+GGdA6z9v3g/5YCT+yoHtI+pHKAcMOiHcsB1+0bJATH9v3h/1QIiPJQDlAOG/lAOuG5f5YD2MQedA6z9v4ipHFB4uMUBig7inPsM4OHAXd77TxrFfArwQ8BPee+v1uy3RTZr9Mu99zduEO8JwGO9929p2O8RZMuivdF7/8vrxmuIcQr4PuClZP9od733bw703s8oefpT3vvfWNrvEWQJ9aL3/mcDxP0M4FlkM4m/EPhMMrm+n2yG5i95799V/Q4rxfr3wKu8978V4v1axvxs4JtZSNZ7//uL50+T/S4fDfwR8BPLn/UGMT8P+GHga8mWK/wj4BXL5/Biv4967z92/busHPMsMCNbmvHRwIPJfo93Ae8k+4PuvJfQB4VywIn9epsDUvl/8Z7KAcoBoqcoB5zYTzlgvdgmOSCF/xdxTXNACv8v3k85YIRY5wBr/y/eSzngvv2UA1aPqxygHDBYlANO7Bc1B6gWsHEs5YDr91MOEBuhHHBiP+WA1eMOOgeMpRaweL/O5QBNKBJiiYWUHgp8yHv/8dTHI4QQwg7lACGEGC/KAUIIMV6UA4QQYpzI/0IIMV6UA4RoR2n/NdEtnHOPcM69zDl31Tn3YefcJxb/veqcu3Uxi7HXMbs0RuAAuJls9qZJzASf62+O4NwZzBjFuOmSH5UDwsdL9HscjB/HMEYxbjrmDuWAwPGGlAM0RvlfhGfMPlYOiBZzMH4cwxjFuFEOsBsjqgXEiqkcIMSadMgdygERYioHRIk3mDF2ltg91fTYuF/e1wJ3k/XDuwf4feDti//es3j+Q8BX9zXmGMaoz1VjjP0AHgs83TKmHia/18Gf4xrjMMaoz1U5QI8ov9fBn+Mao8bYl5hd9f/i2JQDBvgYwzk+hpgao8YY+6EcMMzHGM5xjVFj7EtM5QA9EvxeB3+Oa4waYx/ipYq5wrGZ5gDTwemx8snwUOADi5Px24H7Lb1+f+DZi9ffDzy0bzHHMEZ9rhqjxQN4MXCvVTw9TH6ngz/HNcZhjFGfa7yYKxybcsDAHmM4xzVGjbEvMbvs/0V85YCBPcZwjo8hpsaoMVo8lAOG9xjDOa4xaox9iakcoIf1YwznuMaoMfYhXqqYKx6faQ4wG5gea50MLwI+CXx5w35PAj4F/EDfYo5hjPpcNUaLh3Xy0MPkdzr4c1xjHMYY9bnGi7nCsSkHDOwxhnNcY9QY+xKzy/5fxFUOGNhjDOf4GGJqjBqjxUM5YHiPMZzjGqPG2JeYygF6WD/GcI5rjBpjH+Klirni8ZnmALcIKjqIc+5XgY957/9hi30vAp/lvX9mn2KOYYwpYmqM4eOliOmce+kKuz8D+Drv/al144luMZJzXGMMHG8sMUcyRuWAETOSc1xjDBwvRUyNMXy8xfsoB4yYkZzjg4+pMYaPlyKmcoCwZiTnuMYYOOYYxpgipnKAsGYk57jGGDimxhg+XsKYnc0B97MIItbmS4GfarnvrwH/rIcxxzDGFDE1xvDxUsS8DfCAa7m/ZogOizGc4xpj+HhjiTmGMd6GcsCYGcM5rjGGj5cipsYYPh4oB4ydMZzjY4ipMYaPlyKmcoCwZgznuMYYPuYYxpgipnKAsGYM57jGGD6mxhg+XqqYt9HRHKAJRd3mocDdLfe9G/gbPYw5hjGmiKkxho+XIuaHgd8F/nGLff8p8AMbxhPdYgznuMYYPt5YYo5hjMoB42YM57jGGD5eipgaY/h4oBwwdsZwjo8hpsYYPl6KmMoBwpoxnOMaY/iYYxhjipjKAcKaMZzjGmP4mBpj+HipYnY2B2hCUbd5IPDplvveCzyghzHHMMYUMTXG8PFSxHwH8GXe+//WtKNz7iMbxhLdYwznuMYYPt5YYo5hjMoB42YM57jGGD5eipgaY/h4oBwwdsZwjo8hpsYYPl6KmMoBwpoxnOMaY/iYYxhjipjKAcKaMZzjGmP4mBpj+HipYnY2B2hCUff5IufcV7fY74t7HHMMY0wRU2MMH8865juAv++c+1zv/Qca9v0L4M8CxBTdYujneIp4KWKOYYwpYg59jMoBYujneIp4KWJqjOHjpYhpHU85QAz9HB9LTI0xfLwUMZUDhDVDP8dTxNQYw8cbS0zlAGHN0M/xFDE1xvDxUsQcwxg7mwOc92qx2VWcc9do3//OAd57f6pPMccwxhQxNcbw8VLEdM59BvBw4C7v/SfXfR/RT0ZyjmuMgeONJeZIxqgcMGJGco5rjIHjpYipMYaPt4ipHDBiRnKODz6mxhg+XoqYygHCmpGc4xpj4JhjGGOKmMoBwpqRnOMaY+CYGmP4eAljdjYHaIWibvPcEcQcwxhTxNQYBxDTe/9XwF9ZxhSdYvDneIJ4KWKOYYz/f3t3rGJXFcVx+L8nmqQZcJS8gbFI3kAsJbHUyjohpU1eJKVPoEWqlGlSBl9BEN9ghBTTBBxdFgOX6XIZcs7ZnvUIu1PSAAACfklEQVR97RxYa8Ph/prNmS1m7v6MGtDe7t/xDeZtMdMZ9zFz9TNqQHu7f8ebzHTGfczUANa2+3d8g5nOaOb/ZZ4GsPt3fIOZzriPmR3OOHUDfKEIYHJjjHtJfkryOMmXSU6TXCT5M8nrJD9X1fl2GwKwFA0A6EsDAPrSAIC+NACgrxkb4EIRwMTGGN8keZXkiyTvk/yRq3Cc5ur/ct5N8leS76vqt632BODj0wCAvjQAoC8NAOhLAwD6mrUBLhQBTGqMcZbk9yQnSZ4neVlVl9f+/mmSH5O8SHKZ5GFVvdtiVwA+Lg0A6EsDAPrSAIC+NACgr5kbcLLGEABu5FmSz5M8qqpfr4cjSarq76r6Jcl3Se4lebrBjgAsQwMA+tIAgL40AKAvDQDoa9oG+EIRwKTGGG+SXFTVD0c8+yrJaVV9u/xmACxNAwD60gCAvjQAoC8NAOhr5gb4QhHAvB4keXvks2+TPFxwFwDWpQEAfWkAQF8aANCXBgD0NW0DXCgCmNdZkvMjnz1P8tmCuwCwLg0A6EsDAPrSAIC+NACgr2kb4EIRwLzuJLn84FNX/klye8FdAFiXBgD0pQEAfWkAQF8aANDXtA34ZK1BANzI/THG10c899XimwCwNg0A6EsDAPrSAIC+NACgrykbMKpqzXkAHGmM8W+SY3+kR5KqqlsLrgTASjQAoC8NAOhLAwD60gCAvmZugC8UAczrydYLALAZDQDoSwMA+tIAgL40AKCvaRvgC0UAAAAAAAAAAMDBydYLAAAAAAAAAAAA83ChCAAAAAAAAAAAOHChCAAAAAAAAAAAOHChCAAAAAAAAAAAOHChCAAAAAAAAAAAOPgPido0sr2oUyAAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 2880x432 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_pc(df4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>BSL</th>\n",
       "      <th>TB</th>\n",
       "      <th>QB</th>\n",
       "      <th>EQB</th>\n",
       "      <th>SA</th>\n",
       "      <th>ESA</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>290</td>\n",
       "      <td>167</td>\n",
       "      <td>178</td>\n",
       "      <td>107</td>\n",
       "      <td>116</td>\n",
       "      <td>175</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>69340</td>\n",
       "      <td>4493</td>\n",
       "      <td>1326</td>\n",
       "      <td>4746</td>\n",
       "      <td>2529</td>\n",
       "      <td>1277</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>456955</td>\n",
       "      <td>59686</td>\n",
       "      <td>78072</td>\n",
       "      <td>81496</td>\n",
       "      <td>68020</td>\n",
       "      <td>96064</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>110573</td>\n",
       "      <td>2100</td>\n",
       "      <td>2268</td>\n",
       "      <td>2205</td>\n",
       "      <td>2682</td>\n",
       "      <td>2674</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>317252</td>\n",
       "      <td>4751</td>\n",
       "      <td>8447</td>\n",
       "      <td>8079</td>\n",
       "      <td>8161</td>\n",
       "      <td>8818</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>260335</td>\n",
       "      <td>5273</td>\n",
       "      <td>12563</td>\n",
       "      <td>12459</td>\n",
       "      <td>15001</td>\n",
       "      <td>16472</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>423804</td>\n",
       "      <td>6453</td>\n",
       "      <td>8868</td>\n",
       "      <td>7978</td>\n",
       "      <td>6751</td>\n",
       "      <td>7261</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>1888338</td>\n",
       "      <td>6596</td>\n",
       "      <td>6660</td>\n",
       "      <td>8777</td>\n",
       "      <td>8147</td>\n",
       "      <td>8716</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2284279</td>\n",
       "      <td>4489</td>\n",
       "      <td>9038</td>\n",
       "      <td>14163</td>\n",
       "      <td>6474</td>\n",
       "      <td>16016</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>68567880</td>\n",
       "      <td>43444</td>\n",
       "      <td>59275</td>\n",
       "      <td>52739</td>\n",
       "      <td>1043186</td>\n",
       "      <td>1511100</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        BSL     TB     QB    EQB       SA      ESA\n",
       "0       290    167    178    107      116      175\n",
       "1     69340   4493   1326   4746     2529     1277\n",
       "2    456955  59686  78072  81496    68020    96064\n",
       "3    110573   2100   2268   2205     2682     2674\n",
       "4    317252   4751   8447   8079     8161     8818\n",
       "5    260335   5273  12563  12459    15001    16472\n",
       "6    423804   6453   8868   7978     6751     7261\n",
       "7   1888338   6596   6660   8777     8147     8716\n",
       "8   2284279   4489   9038  14163     6474    16016\n",
       "9  68567880  43444  59275  52739  1043186  1511100"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df5 = pd.read_csv('C:/Users/Georgios/Downloads/saBPb.csv', sep='|')\n",
    "df5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2880x432 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_comp(df5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>BSL</th>\n",
       "      <th>TB</th>\n",
       "      <th>QB</th>\n",
       "      <th>EQB</th>\n",
       "      <th>SA</th>\n",
       "      <th>ESA</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   BSL  TB  QB  EQB  SA  ESA\n",
       "0    0   0   0    0   0    0\n",
       "1    0   0   0    0   0    0\n",
       "2    0   0   0    0   0    0\n",
       "3    0   0   0    0   0    0\n",
       "4    0   0   0    0   0    0\n",
       "5    0   0   0    0   0    0\n",
       "6    0   0   0    0   0    0\n",
       "7    0   0   0    0   0    0\n",
       "8    0   0   0    0   0    0\n",
       "9    0   0   0    0   0    0"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df6 = pd.read_csv('C:/Users/Georgios/Downloads/saBPrt.csv', sep='|')\n",
    "df6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-5-243a0982738a>:21: UserWarning: Data has no positive values, and therefore cannot be log-scaled.\n",
      "  ax[j].set_yscale('log')\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2880x432 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_rt(df6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>BSL</th>\n",
       "      <th>TB</th>\n",
       "      <th>QB</th>\n",
       "      <th>EQB</th>\n",
       "      <th>SA</th>\n",
       "      <th>ESA</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.9888</td>\n",
       "      <td>0.9326</td>\n",
       "      <td>0.9326</td>\n",
       "      <td>0.9438</td>\n",
       "      <td>0.9101</td>\n",
       "      <td>0.9101</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.7463</td>\n",
       "      <td>0.9006</td>\n",
       "      <td>0.9145</td>\n",
       "      <td>0.9024</td>\n",
       "      <td>0.9033</td>\n",
       "      <td>0.9006</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.9357</td>\n",
       "      <td>0.9221</td>\n",
       "      <td>0.9149</td>\n",
       "      <td>0.9049</td>\n",
       "      <td>0.9085</td>\n",
       "      <td>0.9013</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.8377</td>\n",
       "      <td>0.9757</td>\n",
       "      <td>0.9519</td>\n",
       "      <td>0.9132</td>\n",
       "      <td>0.9973</td>\n",
       "      <td>0.9020</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.3994</td>\n",
       "      <td>0.4842</td>\n",
       "      <td>0.4853</td>\n",
       "      <td>0.4853</td>\n",
       "      <td>0.4853</td>\n",
       "      <td>0.4853</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>0.5205</td>\n",
       "      <td>0.5299</td>\n",
       "      <td>0.5308</td>\n",
       "      <td>0.5308</td>\n",
       "      <td>0.5280</td>\n",
       "      <td>0.5280</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>0.4621</td>\n",
       "      <td>0.6932</td>\n",
       "      <td>0.6959</td>\n",
       "      <td>0.6941</td>\n",
       "      <td>0.6795</td>\n",
       "      <td>0.6813</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>0.9965</td>\n",
       "      <td>0.9039</td>\n",
       "      <td>0.9027</td>\n",
       "      <td>0.9027</td>\n",
       "      <td>0.9004</td>\n",
       "      <td>0.9004</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>0.9354</td>\n",
       "      <td>0.9055</td>\n",
       "      <td>0.9276</td>\n",
       "      <td>0.9099</td>\n",
       "      <td>0.8774</td>\n",
       "      <td>0.8648</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>0.5679</td>\n",
       "      <td>0.5762</td>\n",
       "      <td>0.6122</td>\n",
       "      <td>0.5804</td>\n",
       "      <td>0.5675</td>\n",
       "      <td>0.5700</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      BSL      TB      QB     EQB      SA     ESA\n",
       "0  0.9888  0.9326  0.9326  0.9438  0.9101  0.9101\n",
       "1  0.7463  0.9006  0.9145  0.9024  0.9033  0.9006\n",
       "2  0.9357  0.9221  0.9149  0.9049  0.9085  0.9013\n",
       "3  0.8377  0.9757  0.9519  0.9132  0.9973  0.9020\n",
       "4  0.3994  0.4842  0.4853  0.4853  0.4853  0.4853\n",
       "5  0.5205  0.5299  0.5308  0.5308  0.5280  0.5280\n",
       "6  0.4621  0.6932  0.6959  0.6941  0.6795  0.6813\n",
       "7  0.9965  0.9039  0.9027  0.9027  0.9004  0.9004\n",
       "8  0.9354  0.9055  0.9276  0.9099  0.8774  0.8648\n",
       "9  0.5679  0.5762  0.6122  0.5804  0.5675  0.5700"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df4 = pd.read_csv('C:/Users/Georgios/Downloads/sbBPpc.csv', sep='|')\n",
    "df4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2880x432 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_pc(df4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>BSL</th>\n",
       "      <th>TB</th>\n",
       "      <th>QB</th>\n",
       "      <th>EQB</th>\n",
       "      <th>SA</th>\n",
       "      <th>ESA</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>543</td>\n",
       "      <td>108</td>\n",
       "      <td>108</td>\n",
       "      <td>109</td>\n",
       "      <td>107</td>\n",
       "      <td>109</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>4593</td>\n",
       "      <td>3739</td>\n",
       "      <td>1312</td>\n",
       "      <td>3719</td>\n",
       "      <td>2491</td>\n",
       "      <td>1243</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>22163</td>\n",
       "      <td>4832</td>\n",
       "      <td>4217</td>\n",
       "      <td>5307</td>\n",
       "      <td>4437</td>\n",
       "      <td>7567</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>8103</td>\n",
       "      <td>2639</td>\n",
       "      <td>2704</td>\n",
       "      <td>2377</td>\n",
       "      <td>3192</td>\n",
       "      <td>3683</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1537</td>\n",
       "      <td>28875</td>\n",
       "      <td>191637</td>\n",
       "      <td>54244</td>\n",
       "      <td>9821</td>\n",
       "      <td>13228</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>16388</td>\n",
       "      <td>91094</td>\n",
       "      <td>352288</td>\n",
       "      <td>26745</td>\n",
       "      <td>48666</td>\n",
       "      <td>33300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>1071</td>\n",
       "      <td>19175</td>\n",
       "      <td>284667</td>\n",
       "      <td>56092</td>\n",
       "      <td>4954</td>\n",
       "      <td>63749</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>1476296</td>\n",
       "      <td>27707</td>\n",
       "      <td>25819</td>\n",
       "      <td>36076</td>\n",
       "      <td>79778</td>\n",
       "      <td>88236</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>399451</td>\n",
       "      <td>3992</td>\n",
       "      <td>9231</td>\n",
       "      <td>11530</td>\n",
       "      <td>146660</td>\n",
       "      <td>201151</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>396250</td>\n",
       "      <td>28898080</td>\n",
       "      <td>186572000</td>\n",
       "      <td>33637176</td>\n",
       "      <td>188337</td>\n",
       "      <td>242254</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       BSL        TB         QB       EQB      SA     ESA\n",
       "0      543       108        108       109     107     109\n",
       "1     4593      3739       1312      3719    2491    1243\n",
       "2    22163      4832       4217      5307    4437    7567\n",
       "3     8103      2639       2704      2377    3192    3683\n",
       "4     1537     28875     191637     54244    9821   13228\n",
       "5    16388     91094     352288     26745   48666   33300\n",
       "6     1071     19175     284667     56092    4954   63749\n",
       "7  1476296     27707      25819     36076   79778   88236\n",
       "8   399451      3992       9231     11530  146660  201151\n",
       "9   396250  28898080  186572000  33637176  188337  242254"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df5 = pd.read_csv('C:/Users/Georgios/Downloads/sbBPcomp.csv', sep='|')\n",
    "df5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2880x432 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_comp(df5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>BSL</th>\n",
       "      <th>TB</th>\n",
       "      <th>QB</th>\n",
       "      <th>EQB</th>\n",
       "      <th>SA</th>\n",
       "      <th>ESA</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   BSL  TB  QB  EQB  SA  ESA\n",
       "0    0   0   0    0   0    0\n",
       "1    0   0   0    0   0    0\n",
       "2    0   0   0    0   0    0\n",
       "3    0   0   0    0   0    0\n",
       "4    0   0   0    0   0    0\n",
       "5    0   0   0    0   0    0\n",
       "6    0   0   0    0   0    0\n",
       "7    0   0   0    0   0    0\n",
       "8    0   0   0    0   0    0\n",
       "9    0   0   0    0   0    0"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df6 = pd.read_csv('C:/Users/Georgios/Downloads/sbBPrt.csv', sep='|')\n",
    "df6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-5-243a0982738a>:21: UserWarning: Data has no positive values, and therefore cannot be log-scaled.\n",
      "  ax[j].set_yscale('log')\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2880x432 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_rt(df6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

